Second order cumulants of conserved charge fluctuations revisited I. Vanishing chemical potentials

We update lattice QCD results for second order cumulants of conserved charge fluctuations and correlations at non-zero temperature and vanishing values of the conserved charge chemical potentials. We compare these results to hadron resonance gas calculations with and without excluded volume terms as well as S-matrix results in the hadronic phase of QCD, and comment on their current limitations. We, furthermore, use these results to characterize thermal conditions in the vicinity of the pseudo-critical line of the chiral transition in QCD. We argue that the ratio of strange to baryon chemical potentials is a robust observable that, on the one hand, deviates only little from hadron resonance gas results, but, on the other hand, is very sensitive to the spectrum of strange baryon resonances.

==> anc/PDG_hadron_list_ext_2020.txt <==
#====================================================================================
#                                 Hadrons: M < 3 GeV
#
#  Contains all hadrons (particles+anti-particles) with known spins that appear in: 
# [1] P.A. Zyla et al. (Particle Data Group), Prog. Theor. Exp. Phys. 2020, 083C01 (2020).
# [2] Simon Capstick, Nathan Isgur, Phys. Rev. D 34, 2809 (1986), Baryons in a Relativized Quark Model with Chromodynamics
# [3] R. N. Faustov and V. O. Galkin, Phys. Rev. D 92, 054005 (2015), Strange baryon spectroscopy in the relativistic quark model
# [4] D. Ebert, R. N. Faustov and V. O. Galkin,Phys. Rev. D 79, 114029 (2009) , Mass spectra and Regge trajectories of light mesons in the relativistic quark model
##
# Please email any list related concern to : karsch@physik.uni-bielefeld.de or jishnu@physik.uni-bielefeld.de
#
# If you use this list please cite, 2107.10011 [hep-lat](https://inspirehep.net/literature/1889267) and 2109.00268 [hep-lat](https://inspirehep.net/literature/1914572))
##
#  Notations:
#      M:    mass
#      Q:    electric charge
#      B:    baryon number
#      S:    strangeness
#      C:    charmness
#      B':   bottomness
#      g:    spin degeneracy
#      w:    boson (+1) / fermion (-1) statistics
#   *,**:    The PDG notation of established particles
#
#  || state  ||  M  ||  Q  ||  B  ||  S  ||  C  ||  g  ||  w  ||
#====================================================================================
#----------------------------------
#  mesons:  S=0, C=0, B'=0
#----------------------------------
[1]pi+            139.57   1   0   0   0   1   1
[1]pi-            139.57  -1   0   0   0   1   1
[1]pi0            134.98   0   0   0   0   1   1
[1]eta            547.86   0   0   0   0   1   1
[1]f0             500.00   0   0   0   0   1   1 %Earlier f0(600)
[1]rho+           775.26   1   0   0   0   3   1
[1]rho-           775.26  -1   0   0   0   3   1
[1]rho0           775.26   0   0   0   0   3   1
[1]omg            782.65   0   0   0   0   3   1
[1]eta'           957.78   0   0   0   0   1   1
[1]f0             990.00   0   0   0   0   1   1
[1]a0+            980.00   1   0   0   0   1   1
[1]a0-            980.00  -1   0   0   0   1   1
[1]a00            980.00   0   0   0   0   1   1
[1]phi           1019.46   0   0   0   0   3   1
[1]h1            1166.00   0   0   0   0   3   1
[1]b1+           1229.50   1   0   0   0   3   1
[1]b1-           1229.50  -1   0   0   0   3   1
[1]b10           1229.50   0   0   0   0   3   1
[1]a1+           1230.00   1   0   0   0   3   1
[1]a1-           1230.00  -1   0   0   0   3   1
[1]a10           1230.00   0   0   0   0   3   1
[1]f2            1275.50   0   0   0   0   5   1
[1]f1            1281.90   0   0   0   0   3   1
[1]eta_1295      1294.00   0   0   0   0   1   1
[1]pi+_1300      1300.00   1   0   0   0   1   1
[1]pi-_1300      1300.00  -1   0   0   0   1   1
[1]pi0_1300      1300.00   0   0   0   0   1   1
[1]a2+           1316.90   1   0   0   0   5   1
[1]a2-           1316.90  -1   0   0   0   5   1
[1]a20           1316.90   0   0   0   0   5   1
[1]f0_1370       1370.00   0   0   0   0   1   1
[1]pi1+          1354.00   1   0   0   0   3   1
[1]pi1-          1354.00  -1   0   0   0   3   1
[1]pi10          1354.00   0   0   0   0   3   1
[1]eta_1405      1408.80   0   0   0   0   1   1
[1]f1_1420       1426.30   0   0   0   0   3   1
[1]omg_1420      1410.00   0   0   0   0   3   1
[1]rho+_1450     1465.00   1   0   0   0   3   1
[1]rho-_1450     1465.00  -1   0   0   0   3   1
[1]rho0_1450     1465.00   0   0   0   0   3   1
[1]a0+_1450      1474.00   1   0   0   0   1   1
[1]a0-_1450      1474.00  -1   0   0   0   1   1
[1]a00_1450      1474.00   0   0   0   0   1   1
[1]eta_1475      1475.00   0   0   0   0   1   1
[1]f0_1500       1506.00   0   0   0   0   1   1
[1]f2'_1525      1517.40   0   0   0   0   5   1
[1]pi1+_1600     1660.00   1   0   0   0   3   1
[1]pi1-_1600     1660.00  -1   0   0   0   3   1
[1]pi10_1600     1660.00   0   0   0   0   3   1
[1]eta2_1645     1617.00   0   0   0   0   5   1
[1]omg_1650      1670.00   0   0   0   0   3   1
[1]omg3_1670     1667.00   0   0   0   0   7   1
[1]pi2+_1670     1670.60   1   0   0   0   5   1
[1]pi2-_1670     1670.60  -1   0   0   0   5   1
[1]pi20_1670     1670.60   0   0   0   0   5   1
[1]phi_1680      1680.00   0   0   0   0   3   1
[1]rho3+_1690    1688.80   1   0   0   0   7   1
[1]rho3-_1690    1688.80  -1   0   0   0   7   1
[1]rho30_1690    1688.80   0   0   0   0   7   1
[1]rho+_1700     1720.00   1   0   0   0   3   1
[1]rho-_1700     1720.00  -1   0   0   0   3   1
[1]rho0_1700     1720.00   0   0   0   0   3   1
[1]f0_1710       1704.00   0   0   0   0   1   1
[1]pi+_1800      1810.00   1   0   0   0   1   1
[1]pi-_1800      1810.00  -1   0   0   0   1   1
[1]pi0_1800      1810.00   0   0   0   0   1   1
[1]phi3_1850     1854.00   0   0   0   0   7   1
[1]pi2+_1880     1874.00   1   0   0   0   5   1
[1]pi2-_1880     1874.00  -1   0   0   0   5   1
[1]pi20_1880     1874.00   0   0   0   0   5   1
[1]f2_1950       1936.00   0   0   0   0   5   1
[1]f2_2010       2011.00   0   0   0   0   5   1
[1]a4+_1970      1967.00   1   0   0   0   9   1
[1]a4-_1970      1967.00  -1   0   0   0   9   1
[1]a40_1970      1967.00   0   0   0   0   9   1
[1]f4_2050       2018.00   0   0   0   0   9   1
[1]phi_2170      2160.00   0   0   0   0   3   1
[1]f2_2300       2297.00   0   0   0   0   5   1
[1]f2_2340       2345.00   0   0   0   0   5   1
#----------------------------------
#  mesons:  S=/=0, C=0, B'=0 
#----------------------------------
[1]K+             493.68   1   0   1   0   1   1
[1]K-             493.68  -1   0  -1   0   1   1
[1]K0             497.61   0   0   1   0   1   1
[1]aK0            497.61   0   0  -1   0   1   1
[1]K*+            891.66   1   0   1   0   3   1 % K*(892) *
[1]K*-            891.66  -1   0  -1   0   3   1
[1]K*0            896.10   0   0   1   0   3   1
[1]aK*0           896.10   0   0  -1   0   3   1
[1]K1+_1270      1253.00   1   0   1   0   3   1 % K1(1270) *
[1]K1-_1270      1253.00  -1   0  -1   0   3   1
[1]K10_1270      1253.00   0   0   1   0   3   1
[1]aK10_1270     1253.00   0   0  -1   0   3   1
[1]K1+_1400      1403.00   1   0   1   0   3   1 % K1(1400) *
[1]K1-_1400      1403.00  -1   0  -1   0   3   1
[1]K10_1400      1403.00   0   0   1   0   3   1
[1]aK10_1400     1403.00   0   0  -1   0   3   1
[1]K*+_1410      1414.00   1   0   1   0   3   1 % K*(1410) *
[1]K*-_1410      1414.00  -1   0  -1   0   3   1
[1]K*0_1410      1414.00   0   0   1   0   3   1
[1]aK*0_1410     1414.00   0   0  -1   0   3   1
[1]K*+_1430      1425.00   1   0   1   0   1   1
[1]K*-_1430      1425.00  -1   0  -1   0   1   1 % K0*(1430) *
[1]K*0_1430      1425.00   0   0   1   0   1   1
[1]aK*0_1430     1425.00   0   0  -1   0   1   1 
[1]K2*+_1430     1427.30   1   0   1   0   5   1 % K2*(1430) *
[1]K2*-_1430     1427.30  -1   0  -1   0   5   1
[1]K2*0_1430     1432.40   0   0   1   0   5   1
[1]aK2*0_1430    1432.40   0   0  -1   0   5   1
[1]K*+_1680      1718.00   1   0   1   0   3   1 % K*(1680) *
[1]K*-_1680      1718.00  -1   0  -1   0   3   1
[1]K*0_1680      1718.00   0   0   1   0   3   1
[1]aK*0_1680     1718.00   0   0  -1   0   3   1
[1]K2+_1770      1773.00   1   0   1   0   5   1 
[1]K2-_1770      1773.00  -1   0  -1   0   5   1 % K2(1770) *
[1]K20_1770      1773.00   0   0   1   0   5   1
[1]aK20_1770     1773.00   0   0  -1   0   5   1
[1]K3*+_1780     1776.00   1   0   1   0   7   1 K3*(1780) *
[1]K3*-_1780     1776.00  -1   0  -1   0   7   1
[1]K3*0_1780     1776.00   0   0   1   0   7   1
[1]aK3*0_1780    1776.00   0   0  -1   0   7   1
[1]K2+_1820      1819.00   1   0   1   0   5   1 % K2(1820) *
[1]K2-_1820      1819.00  -1   0  -1   0   5   1 
[1]K20_1820      1819.00   0   0   1   0   5   1
[1]aK20_1820     1819.00   0   0  -1   0   5   1
[1]K4*+_2045     2048.00   1   0   1   0   9   1 % K4*(2049) *
[1]K4*-_2045     2048.00  -1   0  -1   0   9   1
[1]K4*0_2045     2048.00   0   0   1   0   9   1
[1]aK4*0_2045    2048.00   0   0  -1   0   9   1 
#----------------------------------
#  baryons: I=1/2, S=0, C=0, B'=0
#----------------------------------
[1]p              938.27   1   1   0   0   2  -1
[1]ap             938.27  -1  -1   0   0   2  -1
[1]n              939.57   0   1   0   0   2  -1
[1]an             939.57   0  -1   0   0   2  -1
[1]p_1440        1440.00   1   1   0   0   2  -1
[1]ap_1440       1440.00  -1  -1   0   0   2  -1
[1]n_1440        1440.00   0   1   0   0   2  -1
[1]an_1440       1440.00   0  -1   0   0   2  -1
[1]p_1520        1515.00   1   1   0   0   4  -1
[1]ap_1520       1515.00  -1  -1   0   0   4  -1
[1]n_1520        1515.00   0   1   0   0   4  -1
[1]an_1520       1515.00   0  -1   0   0   4  -1
[1]p_1535        1530.00   1   1   0   0   2  -1
[1]ap_1535       1530.00  -1  -1   0   0   2  -1
[1]n_1535        1530.00   0   1   0   0   2  -1
[1]an_1535       1530.00   0  -1   0   0   2  -1
[1]p_1650        1650.00   1   1   0   0   2  -1
[1]ap_1650       1650.00  -1  -1   0   0   2  -1
[1]n_1650        1650.00   0   1   0   0   2  -1
[1]an_1650       1650.00   0  -1   0   0   2  -1
[1]p_1675        1675.00   1   1   0   0   6  -1
[1]ap_1675       1675.00  -1  -1   0   0   6  -1
[1]n_1675        1675.00   0   1   0   0   6  -1
[1]an_1675       1675.00   0  -1   0   0   6  -1
[1]p_1680        1685.00   1   1   0   0   6  -1
[1]ap_1680       1685.00  -1  -1   0   0   6  -1
[1]n_1680        1685.00   0   1   0   0   6  -1
[1]an_1680       1685.00   0  -1   0   0   6  -1
[1]p_1700        1720.00   1   1   0   0   4  -1
[1]ap_1700       1720.00  -1  -1   0   0   4  -1
[1]n_1700        1720.00   0   1   0   0   4  -1
[1]an_1700       1720.00   0  -1   0   0   4  -1
[1]p_1710        1710.00   1   1   0   0   2  -1
[1]ap_1710       1710.00  -1  -1   0   0   2  -1
[1]n_1710        1710.00   0   1   0   0   2  -1
[1]an_1710       1710.00   0  -1   0   0   2  -1
[1]p_1720        1720.00   1   1   0   0   4  -1
[1]ap_1720       1720.00  -1  -1   0   0   4  -1
[1]n_1720        1720.00   0   1   0   0   4  -1
[1]an_1720       1720.00   0  -1   0   0   4  -1
[1]p_1875        1875.00   1   1   0   0   4  -1
[1]ap_1875       1875.00  -1  -1   0   0   4  -1
[1]n_1875        1875.00   0   1   0   0   4  -1
[1]an_1875       1875.00   0  -1   0   0   4  -1
[1]p_1880        1880.00   1   1   0   0   2  -1
[1]ap_1880       1880.00  -1  -1   0   0   2  -1
[1]n_1880        1880.00   0   1   0   0   2  -1
[1]an_1880       1880.00   0  -1   0   0   2  -1
[1]p_1895        1895.00   1   1   0   0   2  -1
[1]ap_1895       1895.00  -1  -1   0   0   2  -1
[1]n_1895        1895.00   0   1   0   0   2  -1
[1]an_1895       1895.00   0  -1   0   0   2  -1
[1]p_1900        1920.00   1   1   0   0   4  -1
[1]ap_1900       1920.00  -1  -1   0   0   4  -1
[1]n_1900        1920.00   0   1   0   0   4  -1
[1]an_1900       1920.00   0  -1   0   0   4  -1
[1]p_2060        2100.00   1   1   0   0   6  -1
[1]ap_2060       2100.00  -1  -1   0   0   6  -1
[1]n_2060        2100.00   0   1   0   0   6  -1
[1]an_2060       2100.00   0  -1   0   0   6  -1
[1]p_2100        2100.00   1   1   0   0   2  -1
[1]ap_2100       2100.00  -1  -1   0   0   2  -1
[1]n_2100        2100.00   0   1   0   0   2  -1
[1]an_2100       2100.00   0  -1   0   0   2  -1
[1]p_2120        2120.00   1   1   0   0   4  -1
[1]ap_2120       2120.00  -1  -1   0   0   4  -1
[1]n_2120        2120.00   0   1   0   0   4  -1
[1]an_2120       2120.00   0  -1   0   0   4  -1
[1]p_2190        2180.00   1   1   0   0   8  -1
[1]ap_2190       2180.00  -1  -1   0   0   8  -1
[1]n_2190        2180.00   0   1   0   0   8  -1
[1]an_2190       2180.00   0  -1   0   0   8  -1
[1]p_2220        2250.00   1   1   0   0  10  -1
[1]ap_2220       2250.00  -1  -1   0   0  10  -1
[1]n_2220        2250.00   0   1   0   0  10  -1
[1]an_2220       2250.00   0  -1   0   0  10  -1
[1]p_2250        2280.00   1   1   0   0  10  -1
[1]ap_2250       2280.00  -1  -1   0   0  10  -1
[1]n_2250        2280.00   0   1   0   0  10  -1
[1]an_2250       2280.00   0  -1   0   0  10  -1
[1]p_2600        2600.00   1   1   0   0  12  -1
[1]ap_2600       2600.00  -1  -1   0   0  12  -1
[1]n_2600        2600.00   0   1   0   0  12  -1
[1]an_2600       2600.00   0  -1   0   0  12  -1
#----------------------------------
#  baryons: I=3/2, S=0, C=0, B'=0
#----------------------------------
[1]Del++_1232    1232.00   2   1   0   0   4  -1 
[1]Del--_1232    1232.00  -2  -1   0   0   4  -1
[1]Del+_1232     1232.00   1   1   0   0   4  -1
[1]aDel+_1232    1232.00  -1  -1   0   0   4  -1
[1]Del-_1232     1232.00  -1   1   0   0   4  -1
[1]aDel-_1232    1232.00   1  -1   0   0   4  -1
[1]Del0_1232     1232.00   0   1   0   0   4  -1
[1]aDel0_1232    1232.00   0  -1   0   0   4  -1
[1]Del++_1600    1570.00   2   1   0   0   4  -1  
[1]Del--_1600    1570.00  -2  -1   0   0   4  -1  
[1]Del+_1600     1570.00   1   1   0   0   4  -1
[1]aDel+_1600    1570.00  -1  -1   0   0   4  -1
[1]Del-_1600     1570.00  -1   1   0   0   4  -1
[1]aDel-_1600    1570.00   1  -1   0   0   4  -1
[1]Del0_1600     1570.00   0   1   0   0   4  -1
[1]aDel0_1600    1570.00   0  -1   0   0   4  -1
[1]Del++_1620    1610.00   2   1   0   0   2  -1  
[1]Del--_1620    1610.00  -2  -1   0   0   2  -1
[1]Del+_1620     1610.00   1   1   0   0   2  -1
[1]aDel+_1620    1610.00  -1  -1   0   0   2  -1
[1]Del-_1620     1610.00  -1   1   0   0   2  -1
[1]aDel-_1620    1610.00   1  -1   0   0   2  -1
[1]Del0_1620     1610.00   0   1   0   0   2  -1
[1]aDel0_1620    1610.00   0  -1   0   0   2  -1
[1]Del++_1700    1710.00   2   1   0   0   4  -1 
[1]Del--_1700    1710.00  -2  -1   0   0   4  -1
[1]Del+_1700     1710.00   1   1   0   0   4  -1
[1]aDel+_1700    1710.00  -1  -1   0   0   4  -1
[1]Del-_1700     1710.00  -1   1   0   0   4  -1
[1]aDel-_1700    1710.00   1  -1   0   0   4  -1
[1]Del0_1700     1710.00   0   1   0   0   4  -1
[1]aDel0_1700    1710.00   0  -1   0   0   4  -1
[1]Del++_1900    1860.00   2   1   0   0   2  -1 
[1]Del--_1900    1860.00  -2  -1   0   0   2  -1
[1]Del+_1900     1860.00   1   1   0   0   2  -1
[1]aDel+_1900    1860.00  -1  -1   0   0   2  -1
[1]Del-_1900     1860.00  -1   1   0   0   2  -1
[1]aDel-_1900    1860.00   1  -1   0   0   2  -1
[1]Del0_1900     1860.00   0   1   0   0   2  -1
[1]aDel0_1900    1860.00   0  -1   0   0   2  -1 
[1]Del++_1905    1880.00   2   1   0   0   6  -1 
[1]Del--_1905    1880.00  -2  -1   0   0   6  -1 
[1]Del+_1905     1880.00   1   1   0   0   6  -1 
[1]aDel+_1905    1880.00  -1  -1   0   0   6  -1
[1]Del-_1905     1880.00  -1   1   0   0   6  -1
[1]aDel-_1905    1880.00   1  -1   0   0   6  -1
[1]Del0_1905     1880.00   0   1   0   0   6  -1
[1]aDel0_1905    1880.00   0  -1   0   0   6  -1
[1]Del++_1910    1900.00   2   1   0   0   2  -1 
[1]Del--_1910    1900.00  -2  -1   0   0   2  -1
[1]Del+_1910     1900.00   1   1   0   0   2  -1
[1]aDel+_1910    1900.00  -1  -1   0   0   2  -1
[1]Del-_1910     1900.00  -1   1   0   0   2  -1 
[1]aDel-_1910    1900.00   1  -1   0   0   2  -1
[1]Del0_1910     1900.00   0   1   0   0   2  -1
[1]aDel0_1910    1900.00   0  -1   0   0   2  -1
[1]Del++_1920    1920.00   2   1   0   0   4  -1  
[1]Del--_1920    1920.00  -2  -1   0   0   4  -1
[1]Del+_1920     1920.00   1   1   0   0   4  -1
[1]aDel+_1920    1920.00  -1  -1   0   0   4  -1
[1]Del-_1920     1920.00  -1   1   0   0   4  -1
[1]aDel-_1920    1920.00   1  -1   0   0   4  -1
[1]Del0_1920     1920.00   0   1   0   0   4  -1
[1]aDel0_1920    1920.00   0  -1   0   0   4  -1
[1]Del++_1930    1950.00   2   1   0   0   6  -1 
[1]Del--_1930    1950.00  -2  -1   0   0   6  -1
[1]Del+_1930     1950.00   1   1   0   0   6  -1
[1]aDel+_1930    1950.00  -1  -1   0   0   6  -1
[1]Del-_1930     1950.00  -1   1   0   0   6  -1
[1]aDel-_1930    1950.00   1  -1   0   0   6  -1
[1]Del0_1930     1950.00   0   1   0   0   6  -1
[1]aDel0_1930    1950.00   0  -1   0   0   6  -1
[1]Del++_1950    1950.00   2   1   0   0   8  -1 
[1]Del--_1950    1950.00  -2  -1   0   0   8  -1 
[1]Del+_1950     1950.00   1   1   0   0   8  -1
[1]aDel+_1950    1950.00  -1  -1   0   0   8  -1
[1]Del-_1950     1950.00  -1   1   0   0   8  -1
[1]aDel-_1950    1950.00   1  -1   0   0   8  -1
[1]Del0_1950     1950.00   0   1   0   0   8  -1
[1]Del0_1950     1950.00   0  -1   0   0   8  -1
[1]Del++_2200    2200.00   2   1   0   0   8  -1 
[1]Del--_2200    2200.00  -2  -1   0   0   8  -1
[1]Del+_2200     2200.00   1   1   0   0   8  -1
[1]aDel+_2200    2200.00  -1  -1   0   0   8  -1
[1]Del-_2200     2200.00  -1   1   0   0   8  -1 
[1]aDel-_2200    2200.00   1  -1   0   0   8  -1
[1]Del0_2200     2200.00   0   1   0   0   8  -1
[1]Del0_2200     2200.00   0  -1   0   0   8  -1
[1]Del++_2420    2450.00   2   1   0   0  12  -1 
[1]Del--_2420    2450.00  -2  -1   0   0  12  -1
[1]Del+_2420     2450.00   1   1   0   0  12  -1
[1]aDel+_2420    2450.00  -1  -1   0   0  12  -1
[1]Del-_2420     2450.00  -1   1   0   0  12  -1
[1]aDel-_2420    2450.00   1  -1   0   0  12  -1
[1]Del0_2420     2450.00   0   1   0   0  12  -1
[1]aDel0_2420    2450.00   0  -1   0   0  12  -1 %%% PDG 3 and 4 star up to here
#----------------------------------
#  baryons: I=0, S=-+1, C=0, B'=0
#----------------------------------
[1]Lam           1115.68   0   1  -1   0   2  -1
[1]aLam          1115.68   0  -1   1   0   2  -1
[1]Lam_1405      1405.10   0   1  -1   0   2  -1 
[1]aLam_1405     1405.10   0  -1   1   0   2  -1
[1]Lam_1520      1519.00   0   1  -1   0   4  -1
[1]aLam_1520     1519.00   0  -1   1   0   4  -1
[1]Lam_1600      1600.00   0   1  -1   0   2  -1
[1]aLam_1600     1600.00   0  -1   1   0   2  -1
[1]Lam_1670      1674.00   0   1  -1   0   2  -1
[1]aLam_1670     1674.00   0  -1   1   0   2  -1
[1]Lam_1690      1690.00   0   1  -1   0   4  -1
[1]aLam_1690     1690.00   0  -1   1   0   4  -1
[1]Lam_1800      1800.00   0   1  -1   0   2  -1 
[1]aLam_1800     1800.00   0  -1   1   0   2  -1
[1]Lam_1810      1790.00   0   1  -1   0   2  -1
[1]aLam_1810     1790.00   0  -1   1   0   2  -1
[1]Lam_1820      1820.00   0   1  -1   0   6  -1
[1]aLam_1820     1820.00   0  -1   1   0   6  -1
[1]Lam_1830      1825.00   0   1  -1   0   6  -1 
[1]aLam_1830     1825.00   0  -1   1   0   6  -1
[1]Lam_1890      1890.00   0   1  -1   0   4  -1
[1]aLam_1890     1890.00   0  -1   1   0   4  -1
[1]Lam_2100      2100.00   0   1  -1   0   8  -1
[1]aLam_2100     2100.00   0  -1   1   0   8  -1
[1]Lam_2110      2090.00   0   1  -1   0   6  -1
[1]aLam_2110     2090.00   0  -1   1   0   6  -1
[1]Lam_2350      2350.00   0   1  -1   0  10  -1
[1]aLam_2350     2350.00   0  -1   1   0  10  -1 %PDG 3 and 4 star up to here
#----------------------------------
#  baryons: I=1, S=-+1, C=0, B'=0
#----------------------------------
[1]Sig+          1189.37   1   1  -1   0   2  -1
[1]aSig+         1189.37  -1  -1   1   0   2  -1
[1]Sig-          1197.45  -1   1  -1   0   2  -1
[1]aSig-         1197.45   1  -1   1   0   2  -1
[1]Sig0          1192.64   0   1  -1   0   2  -1
[1]aSig0         1192.64   0  -1   1   0   2  -1
[1]Sig+_1385     1382.80   1   1  -1   0   4  -1
[1]aSig+_1385    1382.80  -1  -1   1   0   4  -1
[1]Sig-_1385     1387.20  -1   1  -1   0   4  -1
[1]aSig-_1385    1387.20   1  -1   1   0   4  -1
[1]Sig0_1385     1383.70   0   1  -1   0   4  -1
[1]aSig0_1385    1383.70   0  -1   1   0   4  -1
[1]Sig+_1660     1660.00   1   1  -1   0   2  -1
[1]aSig+_1660    1660.00  -1  -1   1   0   2  -1
[1]Sig-_1660     1660.00  -1   1  -1   0   2  -1
[1]aSig-_1660    1660.00   1  -1   1   0   2  -1
[1]Sig0_1660     1660.00   0   1  -1   0   2  -1
[1]aSig0_1660    1660.00   0  -1   1   0   2  -1
[1]Sig+_1670     1675.00   1   1  -1   0   4  -1
[1]aSig+_1670    1675.00  -1  -1   1   0   4  -1
[1]Sig-_1670     1675.00  -1   1  -1   0   4  -1
[1]aSig-_1670    1675.00   1  -1   1   0   4  -1
[1]Sig0_1670     1675.00   0   1  -1   0   4  -1
[1]aSig0_1670    1675.00   0  -1   1   0   4  -1
[1]Sig+_1750     1750.00   1   1  -1   0   2  -1
[1]aSig+_1750    1750.00  -1  -1   1   0   2  -1
[1]Sig-_1750     1750.00  -1   1  -1   0   2  -1
[1]aSig-_1750    1750.00   1  -1   1   0   2  -1
[1]Sig0_1750     1750.00   0   1  -1   0   2  -1
[1]aSig0_1750    1750.00   0  -1   1   0   2  -1
[1]Sig+_1775     1775.00   1   1  -1   0   6  -1
[1]aSig+_1775    1775.00  -1  -1   1   0   6  -1
[1]Sig-_1775     1775.00  -1   1  -1   0   6  -1
[1]aSig-_1775    1775.00   1  -1   1   0   6  -1
[1]Sig0_1775     1775.00   0   1  -1   0   6  -1
[1]aSig0_1775    1775.00   0  -1   1   0   6  -1
[1]Sig+_1910     1910.00   1   1  -1   0   4  -1
[1]aSig+_1910    1910.00  -1  -1   1   0   4  -1
[1]Sig-_1910     1910.00  -1   1  -1   0   4  -1
[1]aSig-_1910    1910.00   1  -1   1   0   4  -1
[1]Sig0_1910     1910.00   0   1  -1   0   4  -1
[1]aSig0_1910    1910.00   0  -1   1   0   4  -1
[1]Sig+_1915     1915.00   1   1  -1   0   6  -1
[1]aSig+_1915    1915.00  -1  -1   1   0   6  -1
[1]Sig-_1915     1915.00  -1   1  -1   0   6  -1
[1]aSig-_1915    1915.00   1  -1   1   0   6  -1
[1]Sig0_1915     1915.00   0   1  -1   0   6  -1
[1]aSig0_1915    1915.00   0  -1   1   0   6  -1
[1]Sig+_2030     2030.00   1   1  -1   0   8  -1
[1]aSig+_2030    2030.00  -1  -1   1   0   8  -1
[1]Sig-_2030     2030.00  -1   1  -1   0   8  -1
[1]aSig-_2030    2030.00   1  -1   1   0   8  -1
[1]Sig0_2030     2030.00   0   1  -1   0   8  -1
[1]aSig0_2030    2030.00   0  -1   1   0   8  -1
[1]Sig+_2250*    2250.00   1   1  -1   0   2  -1
[1]aSig+_2250*   2250.00  -1  -1   1   0   2  -1
[1]Sig-_2250*    2250.00  -1   1  -1   0   2  -1
[1]aSig-_2250*   2250.00   1  -1   1   0   2  -1
[1]Sig0_2250*    2250.00   0   1  -1   0   2  -1
[1]aSig0_2250*   2250.00   0  -1   1   0   2  -1 %PDG 3 and 4 star states up to here
#------------------------------------
#  baryons: I=1/2, S=-+2, C=0, B'=0
#------------------------------------
[1]Xi-           1321.71  -1   1  -2   0   2  -1
[1]Xi+           1321.71   1  -1   2   0   2  -1
[1]Xi0           1314.86   0   1  -2   0   2  -1
[1]aXi0          1314.86   0  -1   2   0   2  -1
[1]Xi-_1530      1535.00  -1   1  -2   0   4  -1
[1]Xi+_1530      1535.00   1  -1   2   0   4  -1
[1]Xi0_1530      1531.80   0   1  -2   0   4  -1
[1]aXi0_1530     1531.80   0  -1   2   0   4  -1
[1]Xi+_1690*     1690.00   1  -1   2   0   2  -1
[1]Xi-_1690*     1690.00  -1   1  -2   0   2  -1
[1]Xi0_1690*     1690.00   0   1  -2   0   2  -1
[1]aXi0_1690*    1690.00   0  -1   2   0   2  -1
[1]Xi-_1820      1823.00  -1   1  -2   0   4  -1
[1]Xi+_1820      1823.00   1  -1   2   0   4  -1
[1]Xi0_1820      1823.00   0   1  -2   0   4  -1
[1]aXi0_1820     1823.00   0  -1   2   0   4  -1
[1]Xi+_1950*     1950.00   1  -1   2   0   2  -1
[1]Xi-_1950*     1950.00  -1   1  -2   0   2  -1
[1]Xi0_1950*     1950.00   0   1  -2   0   2  -1
[1]aXi0_1950*    1950.00   0  -1   2   0   2  -1 
[1]Xi-_2030      2025.00  -1   1  -2   0   6  -1
[1]Xi+_2030      2025.00   1  -1   2   0   6  -1
[1]Xi0_2030      2025.00   0   1  -2   0   6  -1
[1]aXi0_2030     2025.00   0  -1   2   0   6  -1 % PDG 3 and 4 star states up to here
#-----------------------------------
#  baryons: I=0, S=-+3, C=0, B'=0
#-----------------------------------
[1]Omg-          1672.45  -1   1  -3   0   4  -1
[1]Omg+          1672.45   1  -1   3   0   4  -1
[1]Omg-_2012-    2012.40  -1   1  -3   0   4  -1 %%% Omg_2012(***), took g=4
[1]Omg+_2012-    2012.40   1  -1   3   0   4  -1
[1]Omg-_2250*    2252.00  -1   1  -3   0   4  -1
[1]Omg+_2250*    2252.00   1  -1   3   0   4  -1  %PDG 3 and 4 star states up to here


==> anc/QM_hadron_list_ext_strange_2020.txt <==
#====================================================================================
#                                 Hadrons: M < 3 GeV
#
#  Contains all hadrons (particles+anti-particles) with known spins that appear in: 
# [1] P.A. Zyla et al. (Particle Data Group), Prog. Theor. Exp. Phys. 2020, 083C01 (2020).
# [2] Simon Capstick, Nathan Isgur, Phys. Rev. D 34, 2809 (1986), Baryons in a Relativized Quark Model with Chromodynamics
# [3] R. N. Faustov and V. O. Galkin, Phys. Rev. D 92, 054005 (2015), Strange baryon spectroscopy in the relativistic quark model
# [4] D. Ebert, R. N. Faustov and V. O. Galkin,Phys. Rev. D 79, 114029 (2009) , Mass spectra and Regge trajectories of light mesons in the relativistic quark model
##
# If you use this list please cite, 2107.10011 [hep-lat](https://inspirehep.net/literature/1889267) and 2109.00268 [hep-lat](https://inspirehep.net/literature/1914572))
##
#
# Please email any list related concern to : karsch@physik.uni-bielefeld.de or jishnu@physik.uni-bielefeld.de
#
#  Notations:
#      M:    mass
#      Q:    electric charge
#      B:    baryon number
#      S:    strangeness
#      C:    charmness
#      B':   bottomness
#      g:    spin degeneracy
#      w:    boson (+1) / fermion (-1) statistics
#   *,**:    The PDG notation of established particles
#
#  || state  ||  M  ||  Q  ||  B  ||  S  ||  C  ||  g  ||  w  ||
#====================================================================================
#----------------------------------
#  mesons:  S=0, C=0, B'=0
#----------------------------------
[1]pi+            139.57   1   0   0   0   1   1
[1]pi-            139.57  -1   0   0   0   1   1
[1]pi0            134.98   0   0   0   0   1   1
[1]eta            547.86   0   0   0   0   1   1
[1]f0             500.00   0   0   0   0   1   1 %Earlier f0(600)
[1]rho+           775.26   1   0   0   0   3   1
[1]rho-           775.26  -1   0   0   0   3   1
[1]rho0           775.26   0   0   0   0   3   1
[1]omg            782.65   0   0   0   0   3   1
[1]eta'           957.78   0   0   0   0   1   1
[1]f0             990.00   0   0   0   0   1   1
[1]a0+            980.00   1   0   0   0   1   1
[1]a0-            980.00  -1   0   0   0   1   1
[1]a00            980.00   0   0   0   0   1   1
[1]phi           1019.46   0   0   0   0   3   1
[1]h1            1166.00   0   0   0   0   3   1
[1]b1+           1229.50   1   0   0   0   3   1
[1]b1-           1229.50  -1   0   0   0   3   1
[1]b10           1229.50   0   0   0   0   3   1
[1]a1+           1230.00   1   0   0   0   3   1
[1]a1-           1230.00  -1   0   0   0   3   1
[1]a10           1230.00   0   0   0   0   3   1
[1]f2            1275.50   0   0   0   0   5   1
[1]f1            1281.90   0   0   0   0   3   1
[1]eta_1295      1294.00   0   0   0   0   1   1
[1]pi+_1300      1300.00   1   0   0   0   1   1
[1]pi-_1300      1300.00  -1   0   0   0   1   1
[1]pi0_1300      1300.00   0   0   0   0   1   1
[1]a2+           1316.90   1   0   0   0   5   1
[1]a2-           1316.90  -1   0   0   0   5   1
[1]a20           1316.90   0   0   0   0   5   1
[1]f0_1370       1370.00   0   0   0   0   1   1
[1]pi1+          1354.00   1   0   0   0   3   1
[1]pi1-          1354.00  -1   0   0   0   3   1
[1]pi10          1354.00   0   0   0   0   3   1
[1]eta_1405      1408.80   0   0   0   0   1   1
[1]f1_1420       1426.30   0   0   0   0   3   1
[1]omg_1420      1410.00   0   0   0   0   3   1
[1]rho+_1450     1465.00   1   0   0   0   3   1
[1]rho-_1450     1465.00  -1   0   0   0   3   1
[1]rho0_1450     1465.00   0   0   0   0   3   1
[1]a0+_1450      1474.00   1   0   0   0   1   1
[1]a0-_1450      1474.00  -1   0   0   0   1   1
[1]a00_1450      1474.00   0   0   0   0   1   1
[1]eta_1475      1475.00   0   0   0   0   1   1
[1]f0_1500       1506.00   0   0   0   0   1   1
[1]f2'_1525      1517.40   0   0   0   0   5   1
[1]pi1+_1600     1660.00   1   0   0   0   3   1
[1]pi1-_1600     1660.00  -1   0   0   0   3   1
[1]pi10_1600     1660.00   0   0   0   0   3   1
[1]eta2_1645     1617.00   0   0   0   0   5   1
[1]omg_1650      1670.00   0   0   0   0   3   1
[1]omg3_1670     1667.00   0   0   0   0   7   1
[1]pi2+_1670     1670.60   1   0   0   0   5   1
[1]pi2-_1670     1670.60  -1   0   0   0   5   1
[1]pi20_1670     1670.60   0   0   0   0   5   1
[1]phi_1680      1680.00   0   0   0   0   3   1
[1]rho3+_1690    1688.80   1   0   0   0   7   1
[1]rho3-_1690    1688.80  -1   0   0   0   7   1
[1]rho30_1690    1688.80   0   0   0   0   7   1
[1]rho+_1700     1720.00   1   0   0   0   3   1
[1]rho-_1700     1720.00  -1   0   0   0   3   1
[1]rho0_1700     1720.00   0   0   0   0   3   1
[1]f0_1710       1704.00   0   0   0   0   1   1
[1]pi+_1800      1810.00   1   0   0   0   1   1
[1]pi-_1800      1810.00  -1   0   0   0   1   1
[1]pi0_1800      1810.00   0   0   0   0   1   1
[1]phi3_1850     1854.00   0   0   0   0   7   1
[1]pi2+_1880     1874.00   1   0   0   0   5   1
[1]pi2-_1880     1874.00  -1   0   0   0   5   1
[1]pi20_1880     1874.00   0   0   0   0   5   1
[1]f2_1950       1936.00   0   0   0   0   5   1
[1]f2_2010       2011.00   0   0   0   0   5   1
[1]a4+_1970      1967.00   1   0   0   0   9   1
[1]a4-_1970      1967.00  -1   0   0   0   9   1
[1]a40_1970      1967.00   0   0   0   0   9   1
[1]f4_2050       2018.00   0   0   0   0   9   1
[1]phi_2170      2160.00   0   0   0   0   3   1
[1]f2_2300       2297.00   0   0   0   0   5   1
[1]f2_2340       2345.00   0   0   0   0   5   1
#----------------------------------
#  mesons:  S=/=0, C=0, B'=0 
#----------------------------------
[1]K+             493.68   1   0   1   0   1   1
[1]K-             493.68  -1   0  -1   0   1   1
[1]K0             497.61   0   0   1   0   1   1
[1]aK0            497.61   0   0  -1   0   1   1
[1]K*+            891.66   1   0   1   0   3   1 % K*(892) *
[1]K*-            891.66  -1   0  -1   0   3   1
[1]K*0            896.10   0   0   1   0   3   1
[1]aK*0           896.10   0   0  -1   0   3   1
[1]K1+_1270      1253.00   1   0   1   0   3   1 % K1(1270) *
[1]K1-_1270      1253.00  -1   0  -1   0   3   1
[1]K10_1270      1253.00   0   0   1   0   3   1
[1]aK10_1270     1253.00   0   0  -1   0   3   1
[1]K1+_1400      1403.00   1   0   1   0   3   1 % K1(1400) *
[1]K1-_1400      1403.00  -1   0  -1   0   3   1
[1]K10_1400      1403.00   0   0   1   0   3   1
[1]aK10_1400     1403.00   0   0  -1   0   3   1
[1]K*+_1410      1414.00   1   0   1   0   3   1 % K*(1410) *
[1]K*-_1410      1414.00  -1   0  -1   0   3   1
[1]K*0_1410      1414.00   0   0   1   0   3   1
[1]aK*0_1410     1414.00   0   0  -1   0   3   1
[1]K*+_1430      1425.00   1   0   1   0   1   1
[1]K*-_1430      1425.00  -1   0  -1   0   1   1 % K0*(1430) *
[1]K*0_1430      1425.00   0   0   1   0   1   1
[1]aK*0_1430     1425.00   0   0  -1   0   1   1 
[1]K2*+_1430     1427.30   1   0   1   0   5   1 % K2*(1430) *
[1]K2*-_1430     1427.30  -1   0  -1   0   5   1
[1]K2*0_1430     1432.40   0   0   1   0   5   1
[1]aK2*0_1430    1432.40   0   0  -1   0   5   1
[1]K*+_1680      1718.00   1   0   1   0   3   1 % K*(1680) *
[1]K*-_1680      1718.00  -1   0  -1   0   3   1
[1]K*0_1680      1718.00   0   0   1   0   3   1
[1]aK*0_1680     1718.00   0   0  -1   0   3   1
[1]K2+_1770      1773.00   1   0   1   0   5   1 % QM model prediction 1709 [4]
[1]K2-_1770      1773.00  -1   0  -1   0   5   1 % K2(1770) *
[1]K20_1770      1773.00   0   0   1   0   5   1
[1]aK20_1770     1773.00   0   0  -1   0   5   1
[1]K3*+_1780     1776.00   1   0   1   0   7   1 K3*(1780) *
[1]K3*-_1780     1776.00  -1   0  -1   0   7   1
[1]K3*0_1780     1776.00   0   0   1   0   7   1
[1]aK3*0_1780    1776.00   0   0  -1   0   7   1
[1]K2+_1820      1819.00   1   0   1   0   5   1 % K2(1820) *
[1]K2-_1820      1819.00  -1   0  -1   0   5   1 % QM model prediction 1824 [4]
[1]K20_1820      1819.00   0   0   1   0   5   1
[1]aK20_1820     1819.00   0   0  -1   0   5   1
[1]K4*+_2045     2048.00   1   0   1   0   9   1 % K4*(2049) *
[1]K4*-_2045     2048.00  -1   0  -1   0   9   1
[1]K4*0_2045     2048.00   0   0   1   0   9   1
[1]aK4*0_2045    2048.00   0   0  -1   0   9   1 
[1]K+_1460       1460.00   1   0   1   0   1   1 % PDG established kaons states up to here
[1]K-_1460       1460.00  -1   0  -1   0   1   1 % PDG non established kaons states starts from here
[1]K0_1460       1460.00   0   0   1   0   1   1 % K(1460) 
[1]aK0_1460      1460.00   0   0  -1   0   1   1 % Could be QM prediction Kaon 1538 [4] 
[1]K2+_1580      1580.00   1   0   1   0   5   1 % 
[1]K2-_1580      1580.00  -1   0  -1   0   5   1 %   
[1]K20_1580      1580.00   0   0   1   0   5   1 % K(1580)  
[1]aK0_1580      1580.00   0   0  -1   0   5   1
[1]K+_1630       1629.00   1   0   1   0   5   1 % 
[1]K-_1630       1629.00  -1   0  -1   0   5   1 % This could be K*(1675) as JP is unknown here ?? 
[1]K0_1630       1629.00   0   0   1   0   5   1 % K(1630)  
[1]aK0_1630      1629.00   0   0  -1   0   5   1
[1]K1+_1650      1672.00   1   0   1   0   3   1 % 
[1]K1-_1650      1672.00  -1   0  -1   0   3   1 % QM model prediction 1757 [4]
[1]K10_1650      1672.00   0   0   1   0   3   1 % K1(1650)  
[1]aK10_1650     1672.00   0   0  -1   0   3   1
[1]K+_1830       1874.00   1   0   1   0   1   1 % 
[1]K-_1830       1874.00  -1   0  -1   0   1   1 % Possible QM model prediction Kaon 2065 [4] 
[1]K0_1830       1874.00   0   0   1   0   1   1 % K(1830)
[1]aK0_1830      1874.00   0   0  -1   0   1   1
[1]K0*+_1950     1945.00   1   0   1   0   1   1 % QM model prediction 1791 [4]
[1]K0*-_1950     1945.00  -1   0  -1   0   1   1 % 
[1]K0*0_1950     1945.00   0   0   1   0   1   1 % K0*(1950) 
[1]aK0*0_1950    1945.00   0   0  -1   0   1   1
[1]K2+_1980      1943.00   1   0   1   0   5   1 % 
[1]K2-_1980      1943.00  -1   0  -1   0   5   1 % QM model prediction 1964 [4]
[1]K20_1980      1943.00   0   0   1   0   5   1 % K2*(1980)
[1]aK0_1980      1943.00   0   0  -1   0   5   1 
[1]K2+_2250      2247.00   1   0   1   0   5   1 % 
[1]K2-_2250      2247.00  -1   0  -1   0   5   1 % QM model prediction 2163 [4]   
[1]K20_2250      2247.00   0   0   1   0   5   1 % K2(2250)  
[1]aK20_2250     2247.00   0   0  -1   0   5   1
[1]K3+_2320      2324.00   1   0   1   0   3   1 % 
[1]K3-_2320      2324.00  -1   0  -1   0   3   1 % QM model prediction 2348 [4]   
[1]K30_2320      2324.00   0   0   1   0   3   1 % K3(2320)  
[1]aK30_2320     2324.00   0   0  -1   0   3   1
[1]K5*+_2380     2382.00   1   0   1   0  11   1 % 
[1]K5*-_2380     2382.00  -1   0  -1   0  11   1 % QM model prediction 2356 [4]   
[1]K5*0_2380     2382.00   0   0   1   0  11   1 % K5*(2380)  
[1]aK5*0_2380    2382.00   0   0  -1   0  11   1
[1]K4+_2500      2490.00   1   0   1   0  9    1 % 
[1]K4-_2500      2490.00  -1   0  -1   0  9    1 % QM model prediction 2575[4]   
[1]K40_2500      2490.00   0   0   1   0  9    1 % K4(2500)  
[1]aK40_2500     2490.00   0   0  -1   0  9    1
[4]K+_1675       1675.00   1   0   1   0   3   1 %% additional QM states
[4]K-_1675       1675.00  -1   0  -1   0   3   1 %from Ebert et al. [4]
[4]K0_1675       1675.00   0   0   1   0   3   1 
[4]aK0_1675      1675.00   0   0  -1   0   3   1
[4]K2*+_1896     1896.00   1   0   1   0   5   1
[4]K*-_1896      1896.00  -1   0  -1   0   5   1
[4]K2*0_1896     1896.00   0   0   1   0   5   1
[4]aK2*0_1896    1896.00   0   0  -1   0   5   1 
[4]K1+_1893      1893.00   1   0   1   0   3   1
[4]K1-_1893      1893.00  -1   0  -1   0   3   1
[4]K10_1893      1893.00   0   0   1   0   3   1
[4]aK10_1893     1893.00   0   0  -1   0   3   1 
[4]K+_2080       2080.00   1   0   1   0   7   1 
[4]K-_2080       2080.00  -1   0  -1   0   7   1
[4]K0_2080       2080.00   0   0   1   0   7   1
[4]aK0_2080      2080.00   0   0  -1   0   7   1
[4]K+_2009       2009.00   1   0   1   0   7   1
[4]K-_2009       2009.00  -1   0  -1   0   7   1
[4]K0_2009       2009.00   0   0   1   0   7   1
[4]aK0_2009      2009.00   0   0  -1   0   7   1
[4]K+_2065       2065.00   1   0   1   0   1   1
[4]K-_2065       2065.00  -1   0  -1   0   1   1
[4]K0_2065       2065.00   0   0   1   0   1   1
[4]aK0_2065      2065.00   0   0  -1   0   1   1
[4]K+_2156       2156.00   1   0   1   0   3   1
[4]K-_2156       2156.00  -1   0  -1   0   3   1
[4]K0_2156       2156.00   0   0   1   0   3   1
[4]aK0_2156      2156.00   0   0  -1   0   3   1
[4]K+_2063       2063.00   1   0   1   0   3   1
[4]K-_2063       2063.00  -1   0  -1   0   3   1
[4]K0_2063       2063.00   0   0   1   0   3   1
[4]aK0_2063      2063.00   0   0  -1   0   3   1
[4]K+_2182       2182.00   1   0   1   0   7   1
[4]K-_2182       2182.00  -1   0  -1   0   7   1
[4]K0_2182       2182.00   0   0   1   0   7   1
[4]aK0_2182      2182.00   0   0  -1   0   7   1
[4]K+_2066       2066.00   1   0   1   0   5   1
[4]K-_2066       2066.00  -1   0  -1   0   5   1
[4]K0_2066       2066.00   0   0   1   0   5   1
[4]aK0_2066      2066.00   0   0  -1   0   5   1
[4]K+_2160       2160.00   1   0   1   0   1   1
[4]K-_2160       2160.00  -1   0  -1   0   1   1
[4]K0_2160       2160.00   0   0   1   0   1   1
[4]aK0_2160      2160.00   0   0  -1   0   1   1
[4]K+_2206       2206.00   1   0   1   0   5   1
[4]K-_2206       2206.00  -1   0  -1   0   5   1
[4]K0_2206       2206.00   0   0   1   0   5   1
[4]aK0_2206      2206.00   0   0  -1   0   5   1
[4]K+_2200       2200.00   1   0   1   0   3   1
[4]K-_2200       2200.00  -1   0  -1   0   3   1
[4]K0_2200       2200.00   0   0   1   0   3   1
[4]aK0_2200      2200.00   0   0  -1   0   3   1
[4]K+_2164       2164.00   1   0   1   0   3   1
[4]K-_2164       2164.00  -1   0  -1   0   3   1
[4]K0_2164       2164.00   0   0   1   0   3   1
[4]aK0_2164      2164.00   0   0  -1   0   3   1
[4]K+_2207       2207.00   1   0   1   0   7   1
[4]K-_2207       2207.00  -1   0  -1   0   7   1
[4]K0_2207       2207.00   0   0   1   0   7   1
[4]aK0_2207      2207.00   0   0  -1   0   7   1
[4]K+_2285       2285.00   1   0   1   0   9   1
[4]K-_2285       2285.00  -1   0  -1   0   9   1
[4]K0_2285       2285.00   0   0   1   0   9   1
[4]aK0_2285      2285.00   0   0  -1   0   9   1
[4]K+_2255       2255.00   1   0   1   0   9   1
[4]K-_2255       2255.00  -1   0  -1   0   9   1
[4]K0_2255       2255.00   0   0   1   0   9   1
[4]aK0_2255      2255.00   0   0  -1   0   9   1
[4]K+_2436       2436.00   1   0   1   0   9   1
[4]K-_2436       2436.00  -1   0  -1   0   9   1
[4]K0_2436       2436.00   0   0   1   0   9   1
[4]aK0_2436      2436.00   0   0  -1   0   9   1
[4]K+_2656       2656.00   1   0   1   0  11   1
[4]K-_2656       2656.00  -1   0  -1   0  11   1
[4]K0_2656       2656.00   0   0   1   0  11   1
[4]aK0_2656      2656.00   0   0  -1   0  11   1 % We leave out Kaon > 3 GeV
#----------------------------------
#  baryons: I=1/2, S=0, C=0, B'=0
#----------------------------------
[1]p              938.27   1   1   0   0   2  -1
[1]ap             938.27  -1  -1   0   0   2  -1
[1]n              939.57   0   1   0   0   2  -1
[1]an             939.57   0  -1   0   0   2  -1
[1]p_1440        1440.00   1   1   0   0   2  -1
[1]ap_1440       1440.00  -1  -1   0   0   2  -1
[1]n_1440        1440.00   0   1   0   0   2  -1
[1]an_1440       1440.00   0  -1   0   0   2  -1
[1]p_1520        1515.00   1   1   0   0   4  -1
[1]ap_1520       1515.00  -1  -1   0   0   4  -1
[1]n_1520        1515.00   0   1   0   0   4  -1
[1]an_1520       1515.00   0  -1   0   0   4  -1
[1]p_1535        1530.00   1   1   0   0   2  -1
[1]ap_1535       1530.00  -1  -1   0   0   2  -1
[1]n_1535        1530.00   0   1   0   0   2  -1
[1]an_1535       1530.00   0  -1   0   0   2  -1
[1]p_1650        1650.00   1   1   0   0   2  -1
[1]ap_1650       1650.00  -1  -1   0   0   2  -1
[1]n_1650        1650.00   0   1   0   0   2  -1
[1]an_1650       1650.00   0  -1   0   0   2  -1
[1]p_1675        1675.00   1   1   0   0   6  -1
[1]ap_1675       1675.00  -1  -1   0   0   6  -1
[1]n_1675        1675.00   0   1   0   0   6  -1
[1]an_1675       1675.00   0  -1   0   0   6  -1
[1]p_1680        1685.00   1   1   0   0   6  -1
[1]ap_1680       1685.00  -1  -1   0   0   6  -1
[1]n_1680        1685.00   0   1   0   0   6  -1
[1]an_1680       1685.00   0  -1   0   0   6  -1
[1]p_1700        1720.00   1   1   0   0   4  -1
[1]ap_1700       1720.00  -1  -1   0   0   4  -1
[1]n_1700        1720.00   0   1   0   0   4  -1
[1]an_1700       1720.00   0  -1   0   0   4  -1
[1]p_1710        1710.00   1   1   0   0   2  -1
[1]ap_1710       1710.00  -1  -1   0   0   2  -1
[1]n_1710        1710.00   0   1   0   0   2  -1
[1]an_1710       1710.00   0  -1   0   0   2  -1
[1]p_1720        1720.00   1   1   0   0   4  -1
[1]ap_1720       1720.00  -1  -1   0   0   4  -1
[1]n_1720        1720.00   0   1   0   0   4  -1
[1]an_1720       1720.00   0  -1   0   0   4  -1
[1]p_1875        1875.00   1   1   0   0   4  -1
[1]ap_1875       1875.00  -1  -1   0   0   4  -1
[1]n_1875        1875.00   0   1   0   0   4  -1
[1]an_1875       1875.00   0  -1   0   0   4  -1
[1]p_1880        1880.00   1   1   0   0   2  -1
[1]ap_1880       1880.00  -1  -1   0   0   2  -1
[1]n_1880        1880.00   0   1   0   0   2  -1
[1]an_1880       1880.00   0  -1   0   0   2  -1
[1]p_1895        1895.00   1   1   0   0   2  -1
[1]ap_1895       1895.00  -1  -1   0   0   2  -1
[1]n_1895        1895.00   0   1   0   0   2  -1
[1]an_1895       1895.00   0  -1   0   0   2  -1
[1]p_1900        1920.00   1   1   0   0   4  -1
[1]ap_1900       1920.00  -1  -1   0   0   4  -1
[1]n_1900        1920.00   0   1   0   0   4  -1
[1]an_1900       1920.00   0  -1   0   0   4  -1
[1]p_2060        2100.00   1   1   0   0   6  -1
[1]ap_2060       2100.00  -1  -1   0   0   6  -1
[1]n_2060        2100.00   0   1   0   0   6  -1
[1]an_2060       2100.00   0  -1   0   0   6  -1
[1]p_2100        2100.00   1   1   0   0   2  -1
[1]ap_2100       2100.00  -1  -1   0   0   2  -1
[1]n_2100        2100.00   0   1   0   0   2  -1
[1]an_2100       2100.00   0  -1   0   0   2  -1
[1]p_2120        2120.00   1   1   0   0   4  -1
[1]ap_2120       2120.00  -1  -1   0   0   4  -1
[1]n_2120        2120.00   0   1   0   0   4  -1
[1]an_2120       2120.00   0  -1   0   0   4  -1
[1]p_2190        2180.00   1   1   0   0   8  -1
[1]ap_2190       2180.00  -1  -1   0   0   8  -1
[1]n_2190        2180.00   0   1   0   0   8  -1
[1]an_2190       2180.00   0  -1   0   0   8  -1
[1]p_2220        2250.00   1   1   0   0  10  -1
[1]ap_2220       2250.00  -1  -1   0   0  10  -1
[1]n_2220        2250.00   0   1   0   0  10  -1
[1]an_2220       2250.00   0  -1   0   0  10  -1
[1]p_2250        2280.00   1   1   0   0  10  -1
[1]ap_2250       2280.00  -1  -1   0   0  10  -1
[1]n_2250        2280.00   0   1   0   0  10  -1
[1]an_2250       2280.00   0  -1   0   0  10  -1
[1]p_2600        2600.00   1   1   0   0  12  -1
[1]ap_2600       2600.00  -1  -1   0   0  12  -1
[1]n_2600        2600.00   0   1   0   0  12  -1
[1]an_2600       2600.00   0  -1   0   0  12  -1
[1]p_1860        1860.00   1   1   0   0  6   -1 % 1 and 2 star from here 
[1]ap_1860       1860.00  -1  -1   0   0  6   -1 %%% N_1860(**)
[1]n_1860        1860.00   0   1   0   0  6   -1 % Could be QM model prediction 1980 [2] 
[1]an_1860       1860.00   0  -1   0   0  6   -1 
[1]p_1990        2020.00   1   1   0   0  8   -1 % QM model prediction 2000 [2]
[1]ap_1990       2020.00  -1  -1   0   0  8   -1 %%% N_1990(**)
[1]n_1990        2020.00   0   1   0   0  8   -1
[1]an_1990       2020.00   0  -1   0   0  8   -1 
[1]p_2000        2060.00   1   1   0   0  6   -1 % QM model prediction 1995 [2]
[1]ap_2000       2060.00  -1  -1   0   0  6   -1 %%% N_2000(**)
[1]n_2000        2060.00   0   1   0   0  6   -1  
[1]an_2000       2060.00   0  -1   0   0  6   -1 
[1]p_2040        2040.00   1   1   0   0  4   -1 % Could be QM model prediction 2030 [2] 
[1]ap_2040       2040.00  -1  -1   0   0  4   -1 %%% N_2040(*)
[1]n_2040        2040.00   0   1   0   0  4   -1 
[1]an_2040       2040.00   0  -1   0   0  4   -1 
[1]p_2300        2300.00   1   1   0   0  2   -1 
[1]ap_2300       2300.00  -1  -1   0   0  2   -1 %%% N_2300(**)
[1]n_2300        2300.00   0   1   0   0  2   -1 
[1]an_2300       2300.00   0  -1   0   0  2   -1 % We leave out (*,**) N* > 2.5 GeV
[2]p_1945        1945.00   1   1   0   0  2  -1 %% Rest of QM list from here [2] 
[2]ap_1945       1945.00  -1  -1   0   0  2  -1
[2]n_1945        1945.00   0   1   0   0  2  -1
[2]an_1945       1945.00   0  -1   0   0  2  -1
[2]p_2030        2030.00   1   1   0   0  2  -1
[2]ap_2030       2030.00  -1  -1   0   0  2  -1
[2]n_2030        2030.00   0   1   0   0  2  -1
[2]an_2030       2030.00   0  -1   0   0  2  -1
[2]p_2070        2070.00   1   1   0   0  2  -1
[2]ap_2070       2070.00  -1  -1   0   0  2  -1
[2]n_2070        2070.00   0   1   0   0  2  -1
[2]an_2070       2070.00   0  -1   0   0  2  -1
[2]p_2145        2145.00   1   1   0   0  2  -1
[2]ap_2145       2145.00  -1  -1   0   0  2  -1
[2]n_2145        2145.00   0   1   0   0  2  -1
[2]an_2145       2145.00   0  -1   0   0  2  -1
[2]p_2195        2195.00   1   1   0   0  2  -1
[2]ap_2195       2195.00  -1  -1   0   0  2  -1
[2]n_2195        2195.00   0   1   0   0  2  -1
[2]an_2195       2195.00   0  -1   0   0  2  -1
[2]p_1960        1960.00   1   1   0   0  4  -1
[2]ap_1960       1960.00  -1  -1   0   0  4  -1
[2]n_1960        1960.00   0   1   0   0  4  -1
[2]an_1960       1960.00   0  -1   0   0  4  -1
[2]p_2055        2055.00   1   1   0   0  4  -1
[2]ap_2055       2055.00  -1  -1   0   0  4  -1
[2]n_2055        2055.00   0   1   0   0  4  -1
[2]an_2055       2055.00   0  -1   0   0  4  -1
[2]p_2095        2095.00   1   1   0   0  4  -1
[2]ap_2095       2095.00  -1  -1   0   0  4  -1
[2]n_2095        2095.00   0   1   0   0  4  -1
[2]an_2059       2095.00   0  -1   0   0  4  -1
[2]p_2165        2165.00   1   1   0   0  4  -1
[2]ap_2165       2165.00  -1  -1   0   0  4  -1
[2]n_2165        2165.00   0   1   0   0  4  -1
[2]an_2169       2165.00   0  -1   0   0  4  -1
[2]p_2180        2180.00   1   1   0   0  4  -1
[2]ap_2180       2180.00  -1  -1   0   0  4  -1
[2]n_2180        2180.00   0   1   0   0  4  -1
[2]an_2180       2180.00   0  -1   0   0  4  -1
[2]p_2080        2080.00   1   1   0   0  6  -1
[2]ap_2080       2080.00  -1  -1   0   0  6  -1
[2]n_2080        2080.00   0   1   0   0  6  -1
[2]an_2080       2080.00   0  -1   0   0  6  -1
[2]p_2095        2095.00   1   1   0   0  6  -1
[2]ap_2095       2095.00  -1  -1   0   0  6  -1
[2]n_2095        2095.00   0   1   0   0  6  -1
[2]an_2095       2095.00   0  -1   0   0  6  -1
[2]p_2180        2180.00   1   1   0   0  6  -1
[2]ap_2180       2180.00  -1  -1   0   0  6  -1
[2]n_2180        2180.00   0   1   0   0  6  -1
[2]an_2180       2180.00   0  -1   0   0  6  -1
[2]p_2090        2090.00   1   1   0   0  8  -1
[2]ap_2090       2090.00  -1  -1   0   0  8  -1
[2]n_2090        2090.00   0   1   0   0  8  -1
[2]an_2090       2090.00   0  -1   0   0  8  -1
[2]p_1880        1880.00   1   1   0   0  2  -1 
[2]ap_1880       1880.00  -1  -1   0   0  2  -1
[2]n_1880        1880.00   0   1   0   0  2  -1
[2]an_1880       1880.00   0  -1   0   0  2  -1 
[2]p_1975        1975.00   1   1   0   0  2  -1 
[2]ap_1975       1975.00  -1  -1   0   0  2  -1
[2]n_1975        1975.00   0   1   0   0  2  -1
[2]an_1975       1975.00   0  -1   0   0  2  -1 
[2]p_1870        1870.00   1   1   0   0  4  -1 
[2]ap_1870       1870.00  -1  -1   0   0  4  -1
[2]n_1870        1870.00   0   1   0   0  4  -1
[2]an_1870       1870.00   0  -1   0   0  4  -1 
[2]p_1910        1910.00   1   1   0   0  4  -1 
[2]ap_1910       1910.00  -1  -1   0   0  4  -1
[2]n_1910        1910.00   0   1   0   0  4  -1
[2]an_1910       1910.00   0  -1   0   0  4  -1 
[2]p_1950        1950.00   1   1   0   0  4  -1 
[2]ap_1950       1950.00  -1  -1   0   0  4  -1
[2]n_1950        1950.00   0   1   0   0  4  -1
[2]an_1950       1950.00   0  -1   0   0  4  -1 
[2]p_2065        2065.00   1   1   0   0  2  -1 
[2]ap_2065       2065.00  -1  -1   0   0  2  -1
[2]n_2065        2065.00   0   1   0   0  2  -1
[2]an_2065       2065.00   0  -1   0   0  2  -1 
#----------------------------------
#  baryons: I=3/2, S=0, C=0, B'=0
#----------------------------------
[1]Del++_1232    1232.00   2   1   0   0   4  -1 
[1]Del--_1232    1232.00  -2  -1   0   0   4  -1
[1]Del+_1232     1232.00   1   1   0   0   4  -1
[1]aDel+_1232    1232.00  -1  -1   0   0   4  -1
[1]Del-_1232     1232.00  -1   1   0   0   4  -1
[1]aDel-_1232    1232.00   1  -1   0   0   4  -1
[1]Del0_1232     1232.00   0   1   0   0   4  -1
[1]aDel0_1232    1232.00   0  -1   0   0   4  -1
[1]Del++_1600    1570.00   2   1   0   0   4  -1  
[1]Del--_1600    1570.00  -2  -1   0   0   4  -1  
[1]Del+_1600     1570.00   1   1   0   0   4  -1
[1]aDel+_1600    1570.00  -1  -1   0   0   4  -1
[1]Del-_1600     1570.00  -1   1   0   0   4  -1
[1]aDel-_1600    1570.00   1  -1   0   0   4  -1
[1]Del0_1600     1570.00   0   1   0   0   4  -1
[1]aDel0_1600    1570.00   0  -1   0   0   4  -1
[1]Del++_1620    1610.00   2   1   0   0   2  -1  
[1]Del--_1620    1610.00  -2  -1   0   0   2  -1
[1]Del+_1620     1610.00   1   1   0   0   2  -1
[1]aDel+_1620    1610.00  -1  -1   0   0   2  -1
[1]Del-_1620     1610.00  -1   1   0   0   2  -1
[1]aDel-_1620    1610.00   1  -1   0   0   2  -1
[1]Del0_1620     1610.00   0   1   0   0   2  -1
[1]aDel0_1620    1610.00   0  -1   0   0   2  -1
[1]Del++_1700    1710.00   2   1   0   0   4  -1 
[1]Del--_1700    1710.00  -2  -1   0   0   4  -1
[1]Del+_1700     1710.00   1   1   0   0   4  -1
[1]aDel+_1700    1710.00  -1  -1   0   0   4  -1
[1]Del-_1700     1710.00  -1   1   0   0   4  -1
[1]aDel-_1700    1710.00   1  -1   0   0   4  -1
[1]Del0_1700     1710.00   0   1   0   0   4  -1
[1]aDel0_1700    1710.00   0  -1   0   0   4  -1
[1]Del++_1900    1860.00   2   1   0   0   2  -1 
[1]Del--_1900    1860.00  -2  -1   0   0   2  -1
[1]Del+_1900     1860.00   1   1   0   0   2  -1
[1]aDel+_1900    1860.00  -1  -1   0   0   2  -1
[1]Del-_1900     1860.00  -1   1   0   0   2  -1
[1]aDel-_1900    1860.00   1  -1   0   0   2  -1
[1]Del0_1900     1860.00   0   1   0   0   2  -1
[1]aDel0_1900    1860.00   0  -1   0   0   2  -1 
[1]Del++_1905    1880.00   2   1   0   0   6  -1 
[1]Del--_1905    1880.00  -2  -1   0   0   6  -1
[1]Del+_1905     1880.00   1   1   0   0   6  -1 
[1]aDel+_1905    1880.00  -1  -1   0   0   6  -1
[1]Del-_1905     1880.00  -1   1   0   0   6  -1
[1]aDel-_1905    1880.00   1  -1   0   0   6  -1
[1]Del0_1905     1880.00   0   1   0   0   6  -1
[1]aDel0_1905    1880.00   0  -1   0   0   6  -1
[1]Del++_1910    1900.00   2   1   0   0   2  -1 
[1]Del--_1910    1900.00  -2  -1   0   0   2  -1
[1]Del+_1910     1900.00   1   1   0   0   2  -1
[1]aDel+_1910    1900.00  -1  -1   0   0   2  -1
[1]Del-_1910     1900.00  -1   1   0   0   2  -1 
[1]aDel-_1910    1900.00   1  -1   0   0   2  -1
[1]Del0_1910     1900.00   0   1   0   0   2  -1
[1]aDel0_1910    1900.00   0  -1   0   0   2  -1
[1]Del++_1920    1920.00   2   1   0   0   4  -1  
[1]Del--_1920    1920.00  -2  -1   0   0   4  -1
[1]Del+_1920     1920.00   1   1   0   0   4  -1
[1]aDel+_1920    1920.00  -1  -1   0   0   4  -1
[1]Del-_1920     1920.00  -1   1   0   0   4  -1
[1]aDel-_1920    1920.00   1  -1   0   0   4  -1
[1]Del0_1920     1920.00   0   1   0   0   4  -1
[1]aDel0_1920    1920.00   0  -1   0   0   4  -1
[1]Del++_1930    1950.00   2   1   0   0   6  -1 
[1]Del--_1930    1950.00  -2  -1   0   0   6  -1
[1]Del+_1930     1950.00   1   1   0   0   6  -1
[1]aDel+_1930    1950.00  -1  -1   0   0   6  -1
[1]Del-_1930     1950.00  -1   1   0   0   6  -1
[1]aDel-_1930    1950.00   1  -1   0   0   6  -1
[1]Del0_1930     1950.00   0   1   0   0   6  -1
[1]aDel0_1930    1950.00   0  -1   0   0   6  -1
[1]Del++_1950    1950.00   2   1   0   0   8  -1 
[1]Del--_1950    1950.00  -2  -1   0   0   8  -1 
[1]Del+_1950     1950.00   1   1   0   0   8  -1
[1]aDel+_1950    1950.00  -1  -1   0   0   8  -1
[1]Del-_1950     1950.00  -1   1   0   0   8  -1
[1]aDel-_1950    1950.00   1  -1   0   0   8  -1
[1]Del0_1950     1950.00   0   1   0   0   8  -1
[1]Del0_1950     1950.00   0  -1   0   0   8  -1
[1]Del++_2200    2200.00   2   1   0   0   8  -1 
[1]Del--_2200    2200.00  -2  -1   0   0   8  -1
[1]Del+_2200     2200.00   1   1   0   0   8  -1
[1]aDel+_2200    2200.00  -1  -1   0   0   8  -1
[1]Del-_2200     2200.00  -1   1   0   0   8  -1 
[1]aDel-_2200    2200.00   1  -1   0   0   8  -1
[1]Del0_2200     2200.00   0   1   0   0   8  -1
[1]Del0_2200     2200.00   0  -1   0   0   8  -1
[1]Del++_2420    2450.00   2   1   0   0  12  -1 
[1]Del--_2420    2450.00  -2  -1   0   0  12  -1
[1]Del+_2420     2450.00   1   1   0   0  12  -1
[1]aDel+_2420    2450.00  -1  -1   0   0  12  -1
[1]Del-_2420     2450.00  -1   1   0   0  12  -1
[1]aDel-_2420    2450.00   1  -1   0   0  12  -1
[1]Del0_2420     2450.00   0   1   0   0  12  -1
[1]aDel0_2420    2450.00   0  -1   0   0  12  -1 %%% PDG 3 and 4 star up to here
[1]Del++_1750    1712.00   2   1   0   0  2   -1 % 1 and 2 star from here
[1]aDel--_1750   1712.00  -2  -1   0   0  2   -1 %%% Del_1750(*)
[1]Del+_1750     1712.00   1   1   0   0  2   -1 % Could be the QM model prediction 1835 [2] 
[1]aDel+_1750    1712.00  -1  -1   0   0  2   -1 
[1]Del-_1750     1712.00  -1   1   0   0  2   -1 
[1]aDel-_1750    1712.00   1  -1   0   0  2   -1 
[1]Del0-_1750    1712.00   0   1   0   0  2   -1 
[1]aDel0-_1750   1712.00   0  -1   0   0  2   -1 
[1]Del++_1940    2000.00   2   1   0   0  4   -1 
[1]aDel--_1940   2000.00  -2  -1   0   0  4   -1 %%% Del_1940(**)
[1]Del+_1940     2000.00   1   1   0   0  4   -1 % Could be QM model prediction 2080 [2] 
[1]aDel+_1940    2000.00  -1  -1   0   0  4   -1 
[1]Del-_1940     2000.00  -1   1   0   0  4   -1 
[1]aDel-_1940    2000.00   1  -1   0   0  4   -1 
[1]Del0-_1940    2000.00   0   1   0   0  4   -1 
[1]aDel0-_1940   2000.00   0  -1   0   0  4   -1 
[1]Del++_2000    2015.00   2   1   0   0  6   -1 
[1]aDel--_2000   2015.00  -2  -1   0   0  6   -1 %%% Del_2000(*)
[1]Del+_2000     2015.00   1   1   0   0  6   -1 % Could be QM model prediction 1990 [2]
[1]aDel+_2000    2015.00  -1  -1   0   0  6   -1 
[1]Del-_2000     2015.00  -1   1   0   0  6   -1 
[1]aDel-_2000    2015.00   1  -1   0   0  6   -1 
[1]Del0-_2000    2015.00   0   1   0   0  6   -1 
[1]aDel0-_2000   2015.00   0  -1   0   0  6   -1 
[1]Del++_2150    2150.00   2   1   0   0  2   -1 
[1]aDel--_2150   2150.00  -2  -1   0   0  2   -1 %%% Del_2150(*)
[1]Del+_2150     2150.00   1   1   0   0  2   -1 % Could be QM model predction 2140 [2] 
[1]aDel+_2150    2150.00  -1  -1   0   0  2   -1 
[1]Del-_2150     2150.00  -1   1   0   0  2   -1 
[1]aDel-_2150    2150.00   1  -1   0   0  2   -1 
[1]Del0-_2150    2150.00   0   1   0   0  2   -1 
[1]aDel0-_2150   2150.00   0  -1   0   0  2   -1 
[1]Del++_2300    2400.00   2   1   0   0 10   -1 
[1]aDel--_2300   2400.00  -2  -1   0   0 10   -1 %%% Del_2300(*)
[1]Del+_2300     2400.00   1   1   0   0 10   -1 
[1]aDel+_2300    2400.00  -1  -1   0   0 10   -1 
[1]Del-_2300     2400.00  -1   1   0   0 10   -1 
[1]aDel-_2300    2400.00   1  -1   0   0 10   -1 
[1]Del0-_2300    2400.00   0   1   0   0 10   -1 
[1]aDel0-_2300   2400.00   0  -1   0   0 10   -1 
[1]Del++_2350    2400.00   2   1   0   0 6   -1 
[1]aDel--_2350   2400.00  -2  -1   0   0 6   -1 %%% Del_2350(*)
[1]Del+_2350     2400.00   1   1   0   0 6   -1 % Could be QM model prediction 2155 [2] 
[1]aDel+_2350    2400.00  -1  -1   0   0 6   -1 
[1]Del-_2350     2400.00  -1   1   0   0 6   -1 
[1]aDel-_2350    2400.00   1  -1   0   0 6   -1 
[1]Del0-_2350    2400.00   0   1   0   0 6   -1 
[1]aDel0-_2350   2400.00   0  -1   0   0 6   -1 
[1]Del++_2390    2350.00   2   1   0   0 8   -1 
[1]aDel--_2390   2350.00  -2  -1   0   0 8   -1 %%% Del_2390(*)
[1]Del+_2390     2350.00   1   1   0   0 8   -1 
[1]aDel+_2390    2350.00  -1  -1   0   0 8   -1 
[1]Del-_2390     2350.00  -1   1   0   0 8   -1 
[1]aDel-_2390    2350.00   1  -1   0   0 8   -1 
[1]Del0-_2390    2350.00   0   1   0   0 8   -1 
[1]aDel0-_2390   2350.00   0  -1   0   0 8   -1 
[1]Del++_2400    2643.00   2   1   0   0 10   -1 
[1]aDel--_2400   2643.00  -2  -1   0   0 10   -1 %%% Del_2400(*)
[1]Del+_2400     2643.00   1   1   0   0 10   -1 
[1]aDel+_2400    2643.00  -1  -1   0   0 10   -1 
[1]Del-_2400     2643.00  -1   1   0   0 10   -1 
[1]aDel-_2400    2643.00   1  -1   0   0 10   -1 
[1]Del0-_2400    2643.00   0   1   0   0 10   -1 
[1]aDel0-_2400   2643.00   0  -1   0   0 10   -1 %We leave out (*,**) Del > 2.5 GeV
[2]Del++_2035    2035.00   2   1   0   0   2  -1 %% list of remaining QM states starts from here [2] 
[2]Del--_2035    2035.00  -2  -1   0   0   2  -1
[2]Del+_2035     2035.00   1   1   0   0   2  -1
[2]aDel+_2035    2035.00  -1  -1   0   0   2  -1
[2]Del-_2035     2035.00  -1   1   0   0   2  -1
[2]aDel-_2035    2035.00   1  -1   0   0   2  -1
[2]Del0_2035     2035.00   0   1   0   0   2  -1
[2]aDel0_2035    2035.00   0  -1   0   0   2  -1
[2]Del++_2145    2145.00   2   1   0   0   4  -1
[2]Del--_2145    2145.00  -2  -1   0   0   4  -1
[2]Del+_2145     2145.00   1   1   0   0   4  -1
[2]aDel+_2145    2145.00  -1  -1   0   0   4  -1
[2]Del-_2145     2145.00  -1   1   0   0   4  -1
[2]aDel-_2145    2145.00   1  -1   0   0   4  -1
[2]Del0_2145     2145.00   0   1   0   0   4  -1
[2]aDel0_2145    2145.00   0  -1   0   0   4  -1
[2]Del++_2165    2165.00   2   1   0   0   6  -1
[2]Del--_2165    2165.00  -2  -1   0   0   6  -1
[2]Del+_2165     2165.00   1   1   0   0   6  -1
[2]aDel+_2165    2165.00  -1  -1   0   0   6  -1
[2]Del-_2165     2165.00  -1   1   0   0   6  -1
[2]aDel-_2165    2165.00   1  -1   0   0   6  -1
[2]Del0_2165     2165.00   0   1   0   0   6  -1
[2]aDel0_2165    2165.00   0  -1   0   0   6  -1
[2]Del++_1985    1985.00   2   1   0   0   4  -1 
[2]Del--_1985    1985.00  -2  -1   0   0   4  -1
[2]Del+_1985     1985.00   1   1   0   0   4  -1
[2]aDel+_1985    1985.00  -1  -1   0   0   4  -1
[2]Del-_1985     1985.00  -1   1   0   0   4  -1
[2]aDel-_1985    1985.00   1  -1   0   0   4  -1
[2]Del0_1985     1985.00   0   1   0   0   4  -1
[2]aDel0_1985    1985.00   0  -1   0   0   4  -1
#----------------------------------
#  baryons: I=0, S=-+1, C=0, B'=0
#----------------------------------
[1]Lam           1115.68   0   1  -1   0   2  -1
[1]aLam          1115.68   0  -1   1   0   2  -1
[1]Lam_1405      1405.10   0   1  -1   0   2  -1 % QM model prediction is,[2][3] 1550,1406
[1]aLam_1405     1405.10   0  -1   1   0   2  -1
[1]Lam_1520      1519.00   0   1  -1   0   4  -1
[1]aLam_1520     1519.00   0  -1   1   0   4  -1
[1]Lam_1600      1600.00   0   1  -1   0   2  -1
[1]aLam_1600     1600.00   0  -1   1   0   2  -1
[1]Lam_1670      1674.00   0   1  -1   0   2  -1
[1]aLam_1670     1674.00   0  -1   1   0   2  -1
[1]Lam_1690      1690.00   0   1  -1   0   4  -1
[1]aLam_1690     1690.00   0  -1   1   0   4  -1
[1]Lam_1800      1800.00   0   1  -1   0   2  -1 % QM model prediction is, [2][3], 1645,1693
[1]aLam_1800     1800.00   0  -1   1   0   2  -1
[1]Lam_1810      1790.00   0   1  -1   0   2  -1
[1]aLam_1810     1790.00   0  -1   1   0   2  -1
[1]Lam_1820      1820.00   0   1  -1   0   6  -1
[1]aLam_1820     1820.00   0  -1   1   0   6  -1
[1]Lam_1830      1825.00   0   1  -1   0   6  -1 % QM model prediction is,[2][3],1775,1861
[1]aLam_1830     1825.00   0  -1   1   0   6  -1
[1]Lam_1890      1890.00   0   1  -1   0   4  -1
[1]aLam_1890     1890.00   0  -1   1   0   4  -1
[1]Lam_2100      2100.00   0   1  -1   0   8  -1
[1]aLam_2100     2100.00   0  -1   1   0   8  -1
[1]Lam_2110      2090.00   0   1  -1   0   6  -1
[1]aLam_2110     2090.00   0  -1   1   0   6  -1
[1]Lam_2350      2350.00   0   1  -1   0  10  -1
[1]aLam_2350     2350.00   0  -1   1   0  10  -1 %PDG 3 and 4 star up to here
[1]Lam_1710      1713.00   0   1  -1   0   2  -1 %1 and 2 star from here 
[1]aLam_1710     1713.00   0  -1   1   0   2  -1 % We left out Lam_1380 as it is related to 1405 
[1]Lam_2000      2000.00   0   1  -1   0   2  -1 %%% Lam_1710 no QM counter part ??? It is not in [3]
[1]aLam_2000     2000.00   0  -1   1   0   2  -1 %%% Lam_2000(*)
[1]Lam_2050-     2056.00   0   1  -1   0   4  -1 % QM prediction is 2035 [3] or 2030 [2]
[1]aLam_2050-    2056.00   0  -1   1   0   4  -1 %%% Lam_2050(*)
[1]Lam_2070      2070.00   0   1  -1   0   4  -1 % Most Likely QM Prediction Lam_2184 from [3] or Lam_2050 from [2] 
[1]aLam_2070     2070.00   0  -1   1   0   4  -1 %%% Lam_2070(*)
[1]Lam_2080-     2082.00   0   1  -1   0   6  -1 % Most likely QM prediction is, [2] 2180, [3] 2136
[1]aLam_2080-    2082.00   0  -1   1   0   6  -1 %%% Lam_2080(*)
[1]Lam_2085      2020.00   0   1  -1   0   8  -1 % QM prediction is [2] 2120 , [3] 2251
[1]aLam_2085+    2020.00   0  -1   1   0   8  -1 %%%Lam_2085(**),previously Lam_2020 
[1]Lam_2325-     2325.00   0   1  -1   0   4  -1 % QM prediction is [2] 2185, [3] 2322
[1]aLam_2325-    2325.00   0  -1   1   0   4  -1 %%% Lam_2325(*)
[1]Lam_2585-     2585.00   0   1  -1   0   8  -1 % QM prediction is 2230 [2], 2583 [3]
[1]aLam_2585-    2585.00   0  -1   1   0   8  -1 %%% Lam_2585(**), g=8 taken 
[3]Lam_1770-     1812.00   0   1  -1   0   4  -1 % list of remaining QM states starts here 
[3]aLam_1770-    1812.00   0  -1   1   0   4  -1
[3]Lam_1910+     1972.00   0   1  -1   0   2  -1
[3]aLam_1910+    1972.00   0  -1   1   0   2  -1
[3]Lam_2010+     1986.00   0   1  -1   0   2  -1
[3]aLam_2010+    1986.00   0  -1   1   0   2  -1
[3]Lam_2105+     2042.00   0   1  -1   0   2  -1
[3]aLam_2105+    2042.00   0  -1   1   0   2  -1
[3]Lam_2120+     2099.00   0   1  -1   0   2  -1
[3]aLam_2120+    2099.00   0  -1   1   0   2  -1
[3]Lam_1960+     1976.00   0   1  -1   0   4  -1
[3]aLam_1960+    1976.00   0  -1   1   0   4  -1
[3]Lam_1995+     2130.00   0   1  -1   0   4  -1
[3]aLam_1995+    2130.00   0  -1   1   0   4  -1
[3]Lam_2050+     2184.00   0   1  -1   0   4  -1
[3]aLam_2050+    2184.00   0  -1   1   0   4  -1
[3]Lam_2080+     2202.00   0   1  -1   0   4  -1 
[3]aLam_2080+    2202.00   0  -1   1   0   4  -1
[3]Lam_2120-     2319.00   0   1  -1   0   4  -1
[3]aLam_2120-    2319.00   0  -1   1   0   4  -1
[3]Lam_2454-     2454.00   0   1  -1   0   4  -1
[3]aLam_2454-    2454.00   0  -1   1   0   4  -1
[3]Lam_2468-     2468.00   0   1  -1   0   4  -1
[3]aLam_2468-    2468.00   0  -1   1   0   4  -1
[3]Lam_2221+     2221.00   0   1  -1   0   6  -1
[3]aLam_2221+    2221.00   0  -1   1   0   6  -1
[3]Lam_2255+     2255.00   0   1  -1   0   6  -1
[3]aLam_2255+    2255.00   0  -1   1   0   6  -1
[3]Lam_2258+     2258.00   0   1  -1   0   6  -1
[3]aLam_2258+    2258.00   0  -1   1   0   6  -1
[3]Lam_1927-     1927.00   0   1  -1   0   2  -1
[3]aLam_1927-    1927.00   0  -1   1   0   2  -1
[3]Lam_2197-     2197.00   0   1  -1   0   2  -1
[3]aLam_2197-    2197.00   0  -1   1   0   2  -1
[3]Lam_2218-     2218.00   0   1  -1   0   2  -1
[3]aLam_2218-    2218.00   0  -1   1   0   2  -1
[3]Lam_2471+     2471.00   0   1  -1   0   8  -1
[3]aLam_2471+    2471.00   0  -1   1   0   8  -1
[3]Lam_2665+     2665.00   0   1  -1   0  10  -1
[3]aLam_2665+    2665.00   0  -1   1   0  10  -1
#----------------------------------
#  baryons: I=1, S=-+1, C=0, B'=0
#----------------------------------
[1]Sig+          1189.37   1   1  -1   0   2  -1
[1]aSig+         1189.37  -1  -1   1   0   2  -1
[1]Sig-          1197.45  -1   1  -1   0   2  -1
[1]aSig-         1197.45   1  -1   1   0   2  -1
[1]Sig0          1192.64   0   1  -1   0   2  -1
[1]aSig0         1192.64   0  -1   1   0   2  -1
[1]Sig+_1385     1382.80   1   1  -1   0   4  -1
[1]aSig+_1385    1382.80  -1  -1   1   0   4  -1
[1]Sig-_1385     1387.20  -1   1  -1   0   4  -1
[1]aSig-_1385    1387.20   1  -1   1   0   4  -1
[1]Sig0_1385     1383.70   0   1  -1   0   4  -1
[1]aSig0_1385    1383.70   0  -1   1   0   4  -1
[1]Sig+_1660     1660.00   1   1  -1   0   2  -1
[1]aSig+_1660    1660.00  -1  -1   1   0   2  -1
[1]Sig-_1660     1660.00  -1   1  -1   0   2  -1
[1]aSig-_1660    1660.00   1  -1   1   0   2  -1
[1]Sig0_1660     1660.00   0   1  -1   0   2  -1
[1]aSig0_1660    1660.00   0  -1   1   0   2  -1
[1]Sig+_1670     1675.00   1   1  -1   0   4  -1
[1]aSig+_1670    1675.00  -1  -1   1   0   4  -1
[1]Sig-_1670     1675.00  -1   1  -1   0   4  -1
[1]aSig-_1670    1675.00   1  -1   1   0   4  -1
[1]Sig0_1670     1675.00   0   1  -1   0   4  -1
[1]aSig0_1670    1675.00   0  -1   1   0   4  -1
[1]Sig+_1750     1750.00   1   1  -1   0   2  -1
[1]aSig+_1750    1750.00  -1  -1   1   0   2  -1
[1]Sig-_1750     1750.00  -1   1  -1   0   2  -1
[1]aSig-_1750    1750.00   1  -1   1   0   2  -1
[1]Sig0_1750     1750.00   0   1  -1   0   2  -1
[1]aSig0_1750    1750.00   0  -1   1   0   2  -1
[1]Sig+_1775     1775.00   1   1  -1   0   6  -1
[1]aSig+_1775    1775.00  -1  -1   1   0   6  -1
[1]Sig-_1775     1775.00  -1   1  -1   0   6  -1
[1]aSig-_1775    1775.00   1  -1   1   0   6  -1
[1]Sig0_1775     1775.00   0   1  -1   0   6  -1
[1]aSig0_1775    1775.00   0  -1   1   0   6  -1
[1]Sig+_1910     1910.00   1   1  -1   0   4  -1
[1]aSig+_1910    1910.00  -1  -1   1   0   4  -1
[1]Sig-_1910     1910.00  -1   1  -1   0   4  -1
[1]aSig-_1910    1910.00   1  -1   1   0   4  -1
[1]Sig0_1910     1910.00   0   1  -1   0   4  -1
[1]aSig0_1910    1910.00   0  -1   1   0   4  -1
[1]Sig+_1915     1915.00   1   1  -1   0   6  -1
[1]aSig+_1915    1915.00  -1  -1   1   0   6  -1
[1]Sig-_1915     1915.00  -1   1  -1   0   6  -1
[1]aSig-_1915    1915.00   1  -1   1   0   6  -1
[1]Sig0_1915     1915.00   0   1  -1   0   6  -1
[1]aSig0_1915    1915.00   0  -1   1   0   6  -1
[1]Sig+_2030     2030.00   1   1  -1   0   8  -1
[1]aSig+_2030    2030.00  -1  -1   1   0   8  -1
[1]Sig-_2030     2030.00  -1   1  -1   0   8  -1
[1]aSig-_2030    2030.00   1  -1   1   0   8  -1
[1]Sig0_2030     2030.00   0   1  -1   0   8  -1
[1]aSig0_2030    2030.00   0  -1   1   0   8  -1
[1]Sig+_2250*    2250.00   1   1  -1   0   2  -1
[1]aSig+_2250*   2250.00  -1  -1   1   0   2  -1
[1]Sig-_2250*    2250.00  -1   1  -1   0   2  -1
[1]aSig-_2250*   2250.00   1  -1   1   0   2  -1
[1]Sig0_2250*    2250.00   0   1  -1   0   2  -1
[1]aSig0_2250*   2250.00   0  -1   1   0   2  -1 %PDG 3 and 4 star states up to here
[1]Sig+_1580     1580.00   1   1  -1   0   4  -1 % PDG 1 and 2 star states 
[1]aSig+_1580    1580.00  -1  -1   1   0   4  -1 %%% Sig_1580 (*)
[1]Sig-_1580     1580.00  -1   1  -1   0   4  -1 %%% no corresponding QM state ??? It is not in [3]
[1]aSig-_1580    1580.00   1  -1   1   0   4  -1
[1]Sig0_1580     1580.00   0   1  -1   0   4  -1
[1]aSig0_1580    1580.00   0  -1   1   0   4  -1
[1]Sig+_1620-    1620.00   1   1  -1   0   2  -1 %%%Sig_1620(*)
[1]aSig+_1620-   1620.00  -1  -1   1   0   2  -1 % QM model Prediction 1630 [2] or 1620[3]
[1]Sig-_1620-    1620.00  -1   1  -1   0   2  -1  
[1]aSig-_1620-   1620.00   1  -1   1   0   2  -1 
[1]Sig0_1620-    1620.00   0   1  -1   0   2  -1
[1]aSig0_1620-   1620.00   0  -1   1   0   2  -1
[1]Sig+_1780-    1780.00   1   1  -1   0   4  -1 % QM model prediction, 1920 [2]
[1]aSig+_1780-   1780.00  -1  -1   1   0   4  -1 %%% Sig_1780 (*)
[1]Sig-_1780-    1780.00  -1   1  -1   0   4  -1
[1]aSig-_1780-   1780.00   1  -1   1   0   4  -1
[1]Sig0_1780-    1780.00   0   1  -1   0   4  -1
[1]aSig0_1780-   1780.00   0  -1   1   0   4  -1
[1]Sig+_1880+    1880.00   1   1  -1   0   2  -1  %%% Sigma_1880 (**)
[1]aSig+_1880+   1880.00  -1  -1   1   0   2  -1  % QM model prediction 1970 [2] , 1983 [3]
[1]Sig-_1880+    1880.00  -1   1  -1   0   2  -1
[1]aSig-_1880+   1880.00   1  -1   1   0   2  -1
[1]Sig0_1880+    1880.00   0   1  -1   0   2  -1
[1]aSig0_1880+   1880.00   0  -1   1   0   2  -1
[1]Sig+_1900+    1925.00   1   1  -1   0   2  -1 %%% Sigma_1900 (**) 
[1]aSig+_1900+   1925.00  -1  -1   1   0   2  -1 % QM model prediction 2110 [2],2115 [3] 
[1]Sig-_1900+    1925.00  -1   1  -1   0   2  -1
[1]aSig-_1900+   1925.00   1  -1   1   0   2  -1
[1]Sig0_1900+    1925.00   0   1  -1   0   2  -1
[1]aSig0_1900+   1925.00   0  -1   1   0   2  -1
[1]Sig+_1940+    1940.00   1   1  -1   0   4  -1 %%% Sigma_1940 (*) 
[1]aSig+_1940+   1940.00  -1  -1   1   0   4  -1 % QM model prediction 2025 [2],2010 [3] 
[1]Sig-_1940+    1940.00  -1   1  -1   0   4  -1
[1]aSig-_1940+   1940.00   1  -1   1   0   4  -1
[1]Sig0_1940+    1940.00   0   1  -1   0   4  -1
[1]aSig0_1940+   1940.00   0  -1   1   0   4  -1
[1]Sig+_2010-    2005.00   1   1  -1   0   4  -1 %%% Sigma_2010 (*) 
[1]aSig+_2010-   2005.00  -1  -1   1   0   4  -1 % Could be QM model prediction 2120 [2],2175 [3] 
[1]Sig-_2010-    2005.00  -1   1  -1   0   4  -1
[1]aSig-_2010-   2005.00   1  -1   1   0   4  -1
[1]Sig0_2010-    2005.00   0   1  -1   0   4  -1
[1]aSig0_2010-   2005.00   0  -1   1   0   4  -1
[1]Sig+_2070+    2060.00   1   1  -1   0   6  -1 %%% Sigma_2070 (*)
[1]aSig+_2070+   2060.00  -1  -1   1   0   6  -1 % QM model prediction 2030 [2] , 2062 [3]
[1]Sig-_2070+    2060.00  -1   1  -1   0   6  -1
[1]aSig-_2070+   2060.00   1  -1   1   0   6  -1
[1]Sig0_2070+    2060.00   0   1  -1   0   6  -1
[1]aSig0_2070+   2060.00   0  -1   1   0   6  -1
[1]Sig+_2080+    2090.00   1   1  -1   0   4  -1 %%% Sigma_2080 (*)
[1]aSig+_2080+   2090.00  -1  -1   1   0   4  -1 % QM model prediction 2030 [2] , 2076 [3]
[1]Sig-_2080+    2090.00  -1   1  -1   0   4  -1
[1]aSig-_2080+   2090.00   1  -1   1   0   4  -1
[1]Sig0_2080+    2090.00   0   1  -1   0   4  -1
[1]aSig0_2080+   2090.00   0  -1   1   0   4  -1
[1]Sig+_2100-    2100.00   1   1  -1   0   8  -1 %%% Sigma_2100 (*)
[1]aSig+_2100-   2100.00  -1  -1   1   0   8  -1 % QM model prediction 2245 [2] , 2259 [3]
[1]Sig-_2100-    2100.00  -1   1  -1   0   8  -1
[1]aSig-_2100-   2100.00   1  -1   1   0   8  -1
[1]Sig0_2100-    2100.00   0   1  -1   0   8  -1
[1]aSig0_2100-   2100.00   0  -1   1   0   8  -1
[1]Sig+_2160-    2105.00   1   1  -1   0   2  -1 %%% Sigma_2160 (*)
[1]aSig+_2160-   2105.00  -1  -1   1   0   2  -1 % Could be QM prediction 2155 [2], 2198 [3] 
[1]Sig-_2160-    2105.00  -1   1  -1   0   2  -1
[1]aSig-_2160-   2105.00   1  -1   1   0   2  -1
[1]Sig0_2160-    2105.00   0   1  -1   0   2  -1
[1]aSig0_2160-   2105.00   0  -1   1   0   2  -1
[1]Sig+_2230+    2240.00   1   1  -1   0   4  -1 %%% Sigma_2230(*)
[1]aSig+_2230+   2240.00  -1  -1   1   0   4  -1 % Could be QM prediction 2115 [2], 2234 [3]
[1]Sig-_2230+    2240.00  -1   1  -1   0   4  -1
[1]aSig-_2230+   2240.00   1  -1   1   0   4  -1
[1]Sig0_2230+    2240.00   0   1  -1   0   4  -1
[1]aSig0_2230+   2240.00   0  -1   1   0   4  -1
[3]Sig+_2455+    2455.00   1   1  -1   0   8  -1 %%% Sigma_2455(**), took g=8
[3]aSig+_2455+   2455.00  -1  -1   1   0   8  -1 % Could be QM prediction 2125 [2] , 2470 [3]
[3]Sig-_2455+    2455.00  -1   1  -1   0   8  -1
[3]aSig-_2455+   2455.00   1  -1   1   0   8  -1
[3]Sig0_2455+    2455.00   0   1  -1   0   8  -1
[3]aSig0_2455+   2455.00   0  -1   1   0   8  -1 % We leave out (*,**) Sigma > 2.5 GeV
[3]Sig+_1693-    1693.00   1   1  -1   0   2  -1 % list of remaining QM states starts from here
[3]aSig+_1693-   1693.00  -1  -1   1   0   2  -1 
[3]Sig-_1693-    1693.00  -1   1  -1   0   2  -1
[3]aSig-_1693-   1693.00   1  -1   1   0   2  -1
[3]Sig0_1693-    1693.00   0   1  -1   0   2  -1
[3]aSig0_1693-   1693.00   0  -1   1   0   2  -1
[3]Sig+_1731-    1731.00   1   1  -1   0   4  -1 
[3]aSig+_1731-   1731.00  -1  -1   1   0   4  -1 
[3]Sig-_1731-    1731.00  -1   1  -1   0   4  -1
[3]aSig-_1731-   1731.00   1  -1   1   0   4  -1
[3]Sig0_1731-    1731.00   0   1  -1   0   4  -1
[3]aSig0_1731-   1731.00   0  -1   1   0   4  -1
[3]Sig+_2175-    2175.00   1   1  -1   0   4  -1 
[3]aSig+_2175-   2175.00  -1  -1   1   0   4  -1 
[3]Sig-_2175-    2175.00  -1   1  -1   0   4  -1
[3]aSig-_2175-   2175.00   1  -1   1   0   4  -1
[3]Sig0_2175-    2175.00   0   1  -1   0   4  -1
[3]aSig0_2175-   2175.00   0  -1   1   0   4  -1
[3]Sig+_2203-    2203.00   1   1  -1   0   4  -1 
[3]aSig+_2203-   2203.00  -1  -1   1   0   4  -1 
[3]Sig-_2203-    2203.00  -1   1  -1   0   4  -1
[3]aSig-_2203-   2203.00   1  -1   1   0   4  -1
[3]Sig0_2203-    2203.00   0   1  -1   0   4  -1
[3]aSig0_2203-   2203.00   0  -1   1   0   4  -1
[3]Sig+_2300-    2300.00   1   1  -1   0   4  -1 
[3]aSig+_2300-   2300.00  -1  -1   1   0   4  -1 
[3]Sig-_2300-    2300.00  -1   1  -1   0   4  -1
[3]aSig-_2300-   2300.00   1  -1   1   0   4  -1
[3]Sig0_2300-    2300.00   0   1  -1   0   4  -1
[3]aSig0_2300-   2300.00   0  -1   1   0   4  -1
[3]Sig+_1922+    1922.00   1   1  -1   0   2  -1
[3]aSig+_1922+   1922.00  -1  -1   1   0   2  -1
[3]Sig-_1922+    1922.00  -1   1  -1   0   2  -1
[3]aSig-_1922+   1922.00   1  -1   1   0   2  -1
[3]Sig0_1922+    1922.00   0   1  -1   0   2  -1
[3]aSig0_1922+   1922.00   0  -1   1   0   2  -1
[3]Sig+_2028+    2028.00   1   1  -1   0   2  -1
[3]aSig+_2028+   2028.00  -1  -1   1   0   2  -1
[3]Sig-_2028+    2028.00  -1   1  -1   0   2  -1
[3]aSig-_2028+   2028.00   1  -1   1   0   2  -1
[3]Sig0_2028+    2028.00   0   1  -1   0   2  -1
[3]aSig0_2028+   2028.00   0  -1   1   0   2  -1
[3]Sig+_2128+    2128.00   1   1  -1   0   2  -1
[3]aSig+_2128+   2128.00  -1  -1   1   0   2  -1
[3]Sig-_2128+    2128.00  -1   1  -1   0   2  -1
[3]aSig-_2128+   2128.00   1  -1   1   0   2  -1
[3]Sig0_2128+    2128.00   0   1  -1   0   2  -1
[3]aSig0_2128+   2128.00   0  -1   1   0   2  -1
[3]Sig+_2292+    2292.00   1   1  -1   0   2  -1
[3]aSig+_2292+   2292.00  -1  -1   1   0   2  -1
[3]Sig-_2292+    2292.00  -1   1  -1   0   2  -1
[3]aSig-_2292+   2292.00   1  -1   1   0   2  -1
[3]Sig0_2292+    2292.00   0   1  -1   0   2  -1
[3]aSig0_2292+   2292.00   0  -1   1   0   2  -1
[3]Sig+_2472+    2472.00   1   1  -1   0   2  -1
[3]aSig+_2472+   2472.00  -1  -1   1   0   2  -1
[3]Sig-_2472+    2472.00  -1   1  -1   0   2  -1
[3]aSig-_2472+   2472.00   1  -1   1   0   2  -1
[3]Sig0_2472+    2472.00   0   1  -1   0   2  -1
[3]aSig0_2472+   2472.00   0  -1   1   0   2  -1
[3]Sig+_1920+    1920.00   1   1  -1   0   4  -1
[3]aSig+_1920+   1920.00  -1  -1   1   0   4  -1
[3]Sig-_1920+    1920.00  -1   1  -1   0   4  -1
[3]aSig-_1920+   1920.00   1  -1   1   0   4  -1
[3]Sig0_1920+    1920.00   0   1  -1   0   4  -1
[3]aSig0_1920+   1920.00   0  -1   1   0   4  -1
[3]Sig+_1862+    1862.00   1   1  -1   0   4  -1
[3]aSig+_1862+   1862.00  -1  -1   1   0   4  -1
[3]Sig-_1862+    1862.00  -1   1  -1   0   4  -1
[3]aSig-_1862+   1862.00   1  -1   1   0   4  -1
[3]Sig0_1862+    1862.00   0   1  -1   0   4  -1
[3]aSig0_1862+   1862.00   0  -1   1   0   4  -1
[3]Sig+_2096+    2096.00   1   1  -1   0   4  -1
[3]aSig+_2096+   2096.00  -1  -1   1   0   4  -1
[3]Sig-_2096+    2096.00  -1   1  -1   0   4  -1
[3]aSig-_2096+   2096.00   1  -1   1   0   4  -1
[3]Sig0_2096+    2096.00   0   1  -1   0   4  -1
[3]aSig0_2096+   2096.00   0  -1   1   0   4  -1
[3]Sig+_2157+    2157.00   1   1  -1   0   4  -1
[3]aSig+_2157+   2157.00  -1  -1   1   0   4  -1
[3]Sig-_2157+    2157.00  -1   1  -1   0   4  -1
[3]aSig-_2157+   2157.00   1  -1   1   0   4  -1
[3]Sig0_2157+    2157.00   0   1  -1   0   4  -1
[3]aSig0_2157+   2157.00   0  -1   1   0   4  -1
[3]Sig+_2155+    2155.00   1   1  -1   0   4  -1
[3]aSig+_2155+   2155.00  -1  -1   1   0   4  -1
[3]Sig-_2155+    2155.00  -1   1  -1   0   4  -1
[3]aSig-_2155+   2155.00   1  -1   1   0   4  -1
[3]Sig0_2155+    2155.00   0   1  -1   0   4  -1
[3]aSig0_2155+   2155.00   0  -1   1   0   4  -1
[3]Sig+_2221+    2221.00   1   1  -1   0   6  -1
[3]aSig+_2221+   2221.00  -1  -1   1   0   6  -1
[3]Sig-_2221+    2221.00  -1   1  -1   0   6  -1
[3]aSig-_2221+   2221.00   1  -1   1   0   6  -1
[3]Sig0_2221+    2221.00   0   1  -1   0   6  -1
[3]aSig0_2221+   2221.00   0  -1   1   0   6  -1
[3]Sig+_2214-    2214.00   1   1  -1   0   6  -1
[3]aSig+_2214-   2214.00  -1  -1   1   0   6  -1
[3]Sig-_2214-    2214.00  -1   1  -1   0   6  -1
[3]aSig-_2214-   2214.00   1  -1   1   0   6  -1
[3]Sig0_2214-    2214.00   0   1  -1   0   6  -1
[3]aSig0_2214-   2214.00   0  -1   1   0   6  -1
[3]Sig+_2347-    2347.00   1   1  -1   0   6  -1
[3]aSig+_2347-   2347.00  -1  -1   1   0   6  -1
[3]Sig-_2347-    2347.00  -1   1  -1   0   6  -1
[3]aSig-_2347-   2347.00   1  -1   1   0   6  -1
[3]Sig0_2347-    2347.00   0   1  -1   0   6  -1
[3]aSig0_2347-   2347.00   0  -1   1   0   6  -1
[3]Sig+_2202+    2202.00   1   1  -1   0   2  -1 
[3]aSig+_2202+   2202.00  -1  -1   1   0   2  -1 
[3]Sig-_2202+    2202.00  -1   1  -1   0   2  -1
[3]aSig-_2202+   2202.00   1  -1   1   0   2  -1
[3]Sig0_2202+    2202.00   0   1  -1   0   2  -1
[3]aSig0_2202+   2202.00   0  -1   1   0   2  -1
[3]Sig+_2289+    2289.00   1   1  -1   0   2  -1 
[3]aSig+_2289+   2289.00  -1  -1   1   0   2  -1 
[3]Sig-_2289+    2289.00  -1   1  -1   0   2  -1
[3]aSig-_2289+   2289.00   1  -1   1   0   2  -1
[3]Sig0_2289+    2289.00   0   1  -1   0   2  -1
[3]aSig0_2289+   2289.00   0  -1   1   0   2  -1
[3]Sig+_2381+    2381.00   1   1  -1   0   2  -1 
[3]aSig+_2381+   2381.00  -1  -1   1   0   2  -1 
[3]Sig-_2381+    2381.00  -1   1  -1   0   2  -1
[3]aSig-_2381+   2381.00   1  -1   1   0   2  -1
[3]Sig0_2381+    2381.00   0   1  -1   0   2  -1
[3]aSig0_2381+   2381.00   0  -1   1   0   2  -1
[3]Sig+_2349-    2349.00   1   1  -1   0   8  -1
[3]aSig+_2349-   2349.00  -1  -1   1   0   8  -1
[3]Sig-_2349-    2349.00  -1   1  -1   0   8  -1
[3]aSig-_2349-   2349.00   1  -1   1   0   8  -1
[3]Sig0_2349-    2349.00   0   1  -1   0   8  -1
[3]aSig0_2349-   2349.00   0  -1   1   0   8  -1
[3]Sig+_2289-    2289.00   1   1  -1   0  10  -1
[3]aSig+_2289-   2289.00  -1  -1   1   0  10  -1
[3]Sig-_2289-    2289.00  -1   1  -1   0  10  -1
[3]aSig-_2289-   2289.00   1  -1   1   0  10  -1
[3]Sig0_2289-    2289.00   0   1  -1   0  10  -1 
[3]aSig0_2289-   2289.00   0  -1   1   0  10  -1 
#------------------------------------
#  baryons: I=1/2, S=-+2, C=0, B'=0
#------------------------------------
[1]Xi-           1321.71  -1   1  -2   0   2  -1
[1]Xi+           1321.71   1  -1   2   0   2  -1
[1]Xi0           1314.86   0   1  -2   0   2  -1
[1]aXi0          1314.86   0  -1   2   0   2  -1
[1]Xi-_1530      1535.00  -1   1  -2   0   4  -1
[1]Xi+_1530      1535.00   1  -1   2   0   4  -1
[1]Xi0_1530      1531.80   0   1  -2   0   4  -1
[1]aXi0_1530     1531.80   0  -1   2   0   4  -1
[1]Xi+_1690*     1690.00   1  -1   2   0   2  -1
[1]Xi-_1690*     1690.00  -1   1  -2   0   2  -1
[1]Xi0_1690*     1690.00   0   1  -2   0   2  -1
[1]aXi0_1690*    1690.00   0  -1   2   0   2  -1
[1]Xi-_1820      1823.00  -1   1  -2   0   4  -1
[1]Xi+_1820      1823.00   1  -1   2   0   4  -1
[1]Xi0_1820      1823.00   0   1  -2   0   4  -1
[1]aXi0_1820     1823.00   0  -1   2   0   4  -1
[1]Xi+_1950*     1950.00   1  -1   2   0   2  -1
[1]Xi-_1950*     1950.00  -1   1  -2   0   2  -1
[1]Xi0_1950*     1950.00   0   1  -2   0   2  -1
[1]aXi0_1950*    1950.00   0  -1   2   0   2  -1 
[1]Xi-_2030      2025.00  -1   1  -2   0   6  -1
[1]Xi+_2030      2025.00   1  -1   2   0   6  -1
[1]Xi0_2030      2025.00   0   1  -2   0   6  -1
[1]aXi0_2030     2025.00   0  -1   2   0   6  -1 % PDG 3 and 4 star states up to here
[1]Xi+_1620*     1620.00   1  -1   2   0   2  -1 % PDG 1 and 2 star states 
[1]Xi-_1620*     1620.00  -1   1  -2   0   2  -1 %%% Xi_1620, g=2 taken
[1]Xi0_1620*     1620.00   0   1  -2   0   2  -1 % Could be QM model prediction 1755 [2],1682[3]
[1]aXi0_1620*    1620.00   0  -1   2   0   2  -1
[1]Xi+_2120+     2120.00   1  -1   2   0   4  -1 %%% Xi_2120(*), g=4 taken
[1]Xi-_2120+     2120.00  -1   1  -2   0   4  -1 % Could be QM model prediction 2115 [2],2121 [3]
[1]Xi0_2120+     2120.00   0   1  -2   0   4  -1
[1]aXi0_2120+    2120.00   0  -1   2   0   4  -1
[1]Xi+_2250-     2250.00   1  -1   2   0   4  -1 %%% Xi_2250 (**), g=4 taken
[1]Xi-_2250-     2250.00  -1   1  -2   0   4  -1 % Could be QM model prediction 2305[2],2252 [3]
[1]Xi0_2250-     2250.00   0   1  -2   0   4  -1
[1]aXi0_2250-    2250.00   0  -1   2   0   4  -1
[1]Xi+_2370+     2370.00   1  -1   2   0   2  -1 %%% Xi_2370(**),g=2 taken
[1]Xi-_2370+     2370.00  -1   1  -2   0   2  -1 % Could be QM model prediction 2230 [2],2367 [3]
[1]Xi0_2370+     2370.00   0   1  -2   0   2  -1
[1]aXi0_2370+    2370.00   0  -1   2   0   2  -1
[1]Xi+_2500-     2500.00   1  -1   2   0  10  -1 %%% Xi_2500(**), g=10 taken
[1]Xi-_2500-     2500.00  -1   1  -2   0  10  -1 % Could be QM model prediction 2502 [3]
[1]Xi0_2500-     2500.00   0   1  -2   0  10  -1
[1]aXi0_2500-    2500.00   0  -1   2   0  10  -1
[3]Xi+_2030*     2040.00   1  -1   2   0   2  -1 
[3]Xi-_2030*     2040.00  -1   1  -2   0   2  -1 
[3]Xi0_2030*     2040.00   0   1  -2   0   2  -1 %%% remaining QM states start from here
[3]aXi0_2030*    2040.00   0  -1   2   0   2  -1 
[3]Xi+_1886+     1886.00   1  -1   2   0   2  -1
[3]Xi-_1886+     1886.00  -1   1  -2   0   2  -1
[3]Xi0_1886+     1886.00   0   1  -2   0   2  -1
[3]aXi0_1886+    1886.00   0  -1   2   0   2  -1
[3]Xi+_1993+     1993.00   1  -1   2   0   2  -1
[3]Xi-_1993+     1993.00  -1   1  -2   0   2  -1
[3]Xi0_1993+     1993.00   0   1  -2   0   2  -1
[3]aXi0_1993+    1993.00   0  -1   2   0   2  -1
[3]Xi+_2012+     2012.00   1  -1   2   0   2  -1
[3]Xi-_2012+     2012.00  -1   1  -2   0   2  -1
[3]Xi0_2012+     2012.00   0   1  -2   0   2  -1
[3]aXi0_2012+    2012.00   0  -1   2   0   2  -1
[3]Xi+_2091+     2091.00   1  -1   2   0   2  -1
[3]Xi-_2091+     2091.00  -1   1  -2   0   2  -1
[3]Xi0_2091+     2091.00   0   1  -2   0   2  -1
[3]aXi0_2091+    2091.00   0  -1   2   0   2  -1
[3]Xi+_2142+     2142.00   1  -1   2   0   2  -1
[3]Xi-_2142+     2142.00  -1   1  -2   0   2  -1
[3]Xi0_2142+     2142.00   0   1  -2   0   2  -1
[3]aXi0_2142+    2142.00   0  -1   2   0   2  -1
[3]Xi+_1966+     1966.00   1  -1   2   0   4  -1
[3]Xi-_1966+     1966.00  -1   1  -2   0   4  -1
[3]Xi0_1966+     1966.00   0   1  -2   0   4  -1
[3]aXi0_1966+    1966.00   0  -1   2   0   4  -1
[3]Xi+_2100+     2100.00   1  -1   2   0   4  -1
[3]Xi-_2100+     2100.00  -1   1  -2   0   4  -1
[3]Xi0_2100+     2100.00   0   1  -2   0   4  -1
[3]aXi0_2100+    2100.00   0  -1   2   0   4  -1
[3]Xi+_2121+     2121.00   1  -1   2   0   4  -1
[3]Xi-_2121+     2121.00  -1   1  -2   0   4  -1
[3]Xi0_2121+     2121.00   0   1  -2   0   4  -1
[3]aXi0_2121+    2121.00   0  -1   2   0   4  -1
[3]Xi+_2144+     2144.00   1  -1   2   0   4  -1
[3]Xi-_2144+     2144.00  -1   1  -2   0   4  -1
[3]Xi0_2144+     2144.00   0   1  -2   0   4  -1
[3]aXi0_2144+    2144.00   0  -1   2   0   4  -1
[3]Xi+_2149+     2149.00   1  -1   2   0   4  -1
[3]Xi-_2149+     2149.00  -1   1  -2   0   4  -1
[3]Xi0_2149+     2149.00   0   1  -2   0   4  -1
[3]aXi0_2149+    2149.00   0  -1   2   0   4  -1
[3]Xi+_2421+     2421.00   1  -1   2   0   4  -1
[3]Xi-_2421+     2421.00  -1   1  -2   0   4  -1
[3]Xi0_2421+     2421.00   0   1  -2   0   4  -1
[3]aXi0_2421+    2421.00   0  -1   2   0   4  -1
[3]Xi+_2108+     2108.00   1  -1   2   0   6  -1
[3]Xi-_2108+     2108.00  -1   1  -2   0   6  -1
[3]Xi0_2108+     2108.00   0   1  -2   0   6  -1
[3]aXi0_2108+    2108.00   0  -1   2   0   6  -1
[3]Xi+_2165+     2165.00   1  -1   2   0   6  -1
[3]Xi-_2165+     2165.00  -1   1  -2   0   6  -1
[3]Xi0_2165+     2165.00   0   1  -2   0   6  -1
[3]aXi0_2165+    2165.00   0  -1   2   0   6  -1
[3]Xi+_2213+     2213.00   1  -1   2   0   6  -1
[3]Xi-_2213+     2213.00  -1   1  -2   0   6  -1
[3]Xi0_2213+     2213.00   0   1  -2   0   6  -1
[3]aXi0_2213+    2213.00   0  -1   2   0   6  -1
[3]Xi+_2180+     2180.00   1  -1   2   0   8  -1
[3]Xi-_2180+     2180.00  -1   1  -2   0   8  -1
[3]Xi0_2180+     2180.00   0   1  -2   0   8  -1
[3]aXi0_2180+    2180.00   0  -1   2   0   8  -1
[3]Xi+_1758-     1758.00   1  -1   2   0   2  -1
[3]Xi-_1758-     1758.00  -1   1  -2   0   2  -1
[3]Xi0_1758-     1758.00   0   1  -2   0   2  -1
[3]aXi0_1758-    1758.00   0  -1   2   0   2  -1
[3]Xi+_1839-     1839.00   1  -1   2   0   2  -1
[3]Xi-_1839-     1839.00  -1   1  -2   0   2  -1
[3]Xi0_1839-     1839.00   0   1  -2   0   2  -1
[3]aXi0_1839-    1839.00   0  -1   2   0   2  -1
[3]Xi+_2160-     2160.00   1  -1   2   0   2  -1
[3]Xi-_2160-     2160.00  -1   1  -2   0   2  -1
[3]Xi0_2160-     2160.00   0   1  -2   0   2  -1
[3]aXi0_2160-    2160.00   0  -1   2   0   2  -1
[3]Xi+_2210-     2210.00   1  -1   2   0   2  -1
[3]Xi-_2210-     2210.00  -1   1  -2   0   2  -1
[3]Xi0_2210-     2210.00   0   1  -2   0   2  -1
[3]aXi0_2210-    2210.00   0  -1   2   0   2  -1
[3]Xi+_2233-     2233.00   1  -1   2   0   2  -1
[3]Xi-_2233-     2233.00  -1   1  -2   0   2  -1
[3]Xi0_2233-     2233.00   0   1  -2   0   2  -1
[3]aXi0_2233-    2233.00   0  -1   2   0   2  -1
[3]Xi+_2261-     2261.00   1  -1   2   0   2  -1
[3]Xi-_2261-     2261.00  -1   1  -2   0   2  -1
[3]Xi0_2261-     2261.00   0   1  -2   0   2  -1
[3]aXi0_2261-    2261.00   0  -1   2   0   2  -1
[3]Xi+_1764-     1764.00   1  -1   2   0   4  -1
[3]Xi-_1764-     1764.00  -1   1  -2   0   4  -1
[3]Xi0_1764-     1764.00   0   1  -2   0   4  -1
[3]aXi0_1764-    1764.00   0  -1   2   0   4  -1
[3]Xi+_1904-     1904.00   1  -1   2   0   4  -1
[3]Xi-_1904-     1904.00  -1   1  -2   0   4  -1
[3]Xi0_1904-     1904.00   0   1  -2   0   4  -1
[3]aXi0_1904-    1904.00   0  -1   2   0   4  -1
[3]Xi+_2245-     2245.00   1  -1   2   0   4  -1
[3]Xi-_2245-     2245.00  -1   1  -2   0   4  -1
[3]Xi0_2245-     2245.00   0   1  -2   0   4  -1
[3]aXi0_2245-    2245.00   0  -1   2   0   4  -1
[3]Xi+_2350-     2350.00   1  -1   2   0   4  -1
[3]Xi-_2350-     2350.00  -1   1  -2   0   4  -1
[3]Xi0_2350-     2350.00   0   1  -2   0   4  -1
[3]aXi0_2350-    2350.00   0  -1   2   0   4  -1
[3]Xi+_2352-     2352.00   1  -1   2   0   4  -1
[3]Xi-_2352-     2352.00  -1   1  -2   0   4  -1
[3]Xi0_2352-     2352.00   0   1  -2   0   4  -1
[3]aXi0_2352-    2352.00   0  -1   2   0   4  -1
[3]Xi+_1853-     1853.00   1  -1   2   0   6  -1
[3]Xi-_1853-     1853.00  -1   1  -2   0   6  -1
[3]Xi0_1853-     1853.00   0   1  -2   0   6  -1
[3]aXi0_1853-    1853.00   0  -1   2   0   6  -1
[3]Xi+_2333-     2333.00   1  -1   2   0   6  -1
[3]Xi-_2333-     2333.00  -1   1  -2   0   6  -1
[3]Xi0_2333-     2333.00   0   1  -2   0   6  -1
[3]aXi0_2333-    2333.00   0  -1   2   0   6  -1
[3]Xi+_2411-     2411.00   1  -1   2   0   6  -1
[3]Xi-_2411-     2411.00  -1   1  -2   0   6  -1
[3]Xi0_2411-     2411.00   0   1  -2   0   6  -1
[3]aXi0_2411-    2411.00   0  -1   2   0   6  -1
[3]Xi+_2460-     2460.00   1  -1   2   0   8  -1
[3]Xi-_2460-     2460.00  -1   1  -2   0   8  -1
[3]Xi0_2460-     2460.00   0   1  -2   0   8  -1
[3]aXi0_2460-    2460.00   0  -1   2   0   8  -1
[3]Xi+_2474-     2474.00   1  -1   2   0   8  -1
[3]Xi-_2474-     2474.00  -1   1  -2   0   8  -1
[3]Xi0_2474-     2474.00   0   1  -2   0   8  -1
[3]aXi0_2474-    2474.00   0  -1   2   0   8  -1
#-----------------------------------
#  baryons: I=0, S=-+3, C=0, B'=0
#-----------------------------------
[1]Omg-          1672.45  -1   1  -3   0   4  -1
[1]Omg+          1672.45   1  -1   3   0   4  -1
[1]Omg-_2012-    2012.40  -1   1  -3   0   4  -1 %%% Omg_2012(***), took g=4
[1]Omg+_2012-    2012.40   1  -1   3   0   4  -1
[1]Omg-_2250*    2252.00  -1   1  -3   0   4  -1
[1]Omg+_2250*    2252.00   1  -1   3   0   4  -1  %PDG 3 and 4 star states up to here
[1]Omg-_2470-    2474.00  -1   1  -3   0   4  -1 %%% PDG 1 an2 star states start from here: Omg_2470(*), took g=4
[1]Omg+_2470-    2474.00   1  -1   3   0   4  -1 % Most likely QM prediction [3] 2537 ,[2] 2440
[1]Omg+_2380+    2380.00   1  -1   3   0   4  -1 %%% Omg_2380(**), took g=4
[1]Omg-_2380+    2380.00  -1   1  -3   0   4  -1 % Most likely QM prediction [3] 2332, [2] 2345 
[3]Omg-_1941-    1941.00  -1   1  -3   0   2  -1 % list of remaining QM states starts here 
[3]Omg+_1941-    1941.00   1  -1   3   0   2  -1
[3]Omg-_2463-    2463.00  -1   1  -3   0   2  -1 
[3]Omg+_2463-    2463.00   1  -1   3   0   2  -1
[3]Omg-_2580-    2580.00  -1   1  -3   0   2  -1
[3]Omg+_2580-    2580.00   1  -1   3   0   2  -1
[3]Omg-_2636-    2636.00  -1   1  -3   0   4  -1
[3]Omg+_2636-    2636.00   1  -1   3   0   4  -1
[3]Omg-_2653-    2653.00  -1   1  -3   0   6  -1
[3]Omg+_2653-    2653.00   1  -1   3   0   6  -1
[3]Omg-_2301+    2301.00  -1   1  -3   0   2  -1
[3]Omg+_2301+    2301.00   1  -1   3   0   2  -1
[3]Omg-_2255+    2255.00  -1   1  -3   0   2  -1
[3]Omg+_2255+    2255.00   1  -1   3   0   2  -1
[3]Omg+_2280+    2280.00   1  -1   3   0   4  -1
[3]Omg-_2280+    2280.00  -1   1  -3   0   4  -1
[3]Omg+_2401+    2401.00   1  -1   3   0   6  -1
[3]Omg-_2401+    2401.00  -1   1  -3   0   6  -1
[3]Omg+_2345+    2345.00   1  -1   3   0   6  -1
[3]Omg-_2345+    2345.00  -1   1  -3   0   6  -1
[3]Omg+_2369+    2369.00   1  -1   3   0   8  -1
[3]Omg-_2369+    2369.00  -1   1  -3   0   8  -1
[3]Omg+_2173+    2173.00   1  -1   3   0   4  -1
[3]Omg-_2173+    2173.00  -1   1  -3   0   4  -1
[3]Omg+_2599-    2599.00   1  -1   3   0   8  -1
[3]Omg-_2599-    2599.00  -1   1  -3   0   8  -1
[3]Omg+_2649-    2649.00   1  -1   3   0  10  -1
[3]Omg-_2649-    2649.00  -1   1  -3   0  10  -1

